Black hole perturbation theory and multiple polylogarithms

We study black hole linear perturbation theory in a four-dimensional Schwarzschild (anti) de Sitter background. When dealing with a positive cosmological constant, the corresponding spectral problem is solved systematically via the Nekrasov-Shatashvili functions or, equivalently, classical Virasoro conformal blocks. However, this approach can be more complicated to implement for certain perturbations if the cosmological constant is negative. For these cases, we propose an alternative method to set up perturbation theory for both small and large black holes in an analytical manner. Our analysis reveals a new underlying recursive structure that involves multiple polylogarithms. We focus on gravitational, electromagnetic, and conformally coupled scalar perturbations subject to Dirichlet and Robin boundary conditions. The low-lying modes of the scalar sector of gravitational perturbations and its hydrodynamic limit are studied in detail.

==> AdS_QNM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    282577,       7360]
NotebookOptionsPosition[    280795,       7332]
NotebookOutlinePosition[    281207,       7348]
CellTagsIndexPosition[    281164,       7345]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["Re\[Omega]", 
    RowBox[{"0", ",", "0", ",", "0"}]], "=", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{
     FractionBox["4", "\[Pi]"], "R1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["24", 
        SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
     SuperscriptBox["R1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "3"], "-", 
       FractionBox["94", 
        RowBox[{"3", " ", "\[Pi]"}]], "-", 
       RowBox[{
        FractionBox["16", "\[Pi]"], 
        RowBox[{"Log", "[", 
         RowBox[{"4", "R1"}], "]"}]}], "+", 
       FractionBox["208", 
        SuperscriptBox["\[Pi]", "3"]], "-", 
       FractionBox[
        RowBox[{"112", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Pi]", "3"]]}], ")"}], 
     SuperscriptBox["R1", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["R1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1183", "64"]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["R1", "2"], "]"}]}], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "71"}], "+", 
           RowBox[{"56", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "4"]], "-", 
       FractionBox[
        RowBox[{"479", "+", 
         RowBox[{"64", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"336", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["R1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "3"]}], "45"]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"387", "+", 
          RowBox[{"32", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}], "2"]}], "\[Pi]"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["R1", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"149", "+", 
              RowBox[{"64", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"672", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "+", 
       FractionBox[
        RowBox[{
         FractionBox["8441", "20"], "+", 
         FractionBox[
          RowBox[{"2164", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "3"], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         RowBox[{"144", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], "\[Pi]"], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{"441", "-", 
           RowBox[{"406", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"98", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"31", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "5"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "8604"}], "+", 
         RowBox[{"5120", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"Log", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"67", "+", 
            RowBox[{"84", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"1488", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["R1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["72177287", "69120"], "-", 
       FractionBox[
        RowBox[{"4312", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "45"], "+", 
       FractionBox[
        RowBox[{"4876", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "9"], "+", 
       FractionBox[
        RowBox[{"512", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], "3"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32", "-", 
          FractionBox["640", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          SuperscriptBox["R1", "2"], "]"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"608", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          SuperscriptBox["R1", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"985", "+", 
              RowBox[{"384", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"941", "+", 
              RowBox[{"672", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "-", 
              RowBox[{"252", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"1152", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16"}], "+", 
              RowBox[{"21", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1472", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
           RowBox[{"384", " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "160"}], "+", 
              RowBox[{"7", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"36137", "+", 
              RowBox[{"11776", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"4", ",", 
                 FractionBox["1", "2"]}], "]"}]}], "-", 
              RowBox[{"15000", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"7056", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"128", " ", 
         RowBox[{"(", 
          RowBox[{"2955", "-", 
           RowBox[{"3080", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"1225", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"434", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "6"]], "+", 
       FractionBox[
        RowBox[{
         FractionBox["9145151", "2160"], "-", 
         FractionBox[
          RowBox[{"11384", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "5"], "-", 
         FractionBox[
          RowBox[{"19456", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "9"], "-", 
         FractionBox[
          RowBox[{"128", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], "3"], "-", 
         RowBox[{"1024", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{"3568", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"496", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], 
        SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Im\[Omega]", 
    RowBox[{"0", ",", "0", ",", "0"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["8", "\[Pi]"]}], 
     SuperscriptBox["R1", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       FractionBox["16", 
        SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
     SuperscriptBox["R1", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["R1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"40", " ", "\[Pi]"}], "3"]}], "+", 
       FractionBox["65", "\[Pi]"], "+", 
       FractionBox[
        RowBox[{"128", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "R1"}], "]"}]}], "\[Pi]"], "+", 
       FractionBox[
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "3"]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "9"], " ", 
     SuperscriptBox["R1", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "48"}], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"61", "+", 
          RowBox[{"64", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          FractionBox["25", 
           SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["R1", "2"], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2592", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "4"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"743", "-", 
           RowBox[{"912", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"504", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["R1", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"]}], "15"]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1951", "+", 
          RowBox[{"704", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"Log", "[", "256", "]"}]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"320", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}], "2"]}], "\[Pi]"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["17703", "16"]}], "-", 
         RowBox[{"3016", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"1280", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"6400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], "\[Pi]"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["R1", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"80", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"377", "+", 
              RowBox[{"320", " ", 
               RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"210", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "-", 
       FractionBox[
        RowBox[{"128", " ", 
         RowBox[{"(", 
          RowBox[{"463", "-", 
           RowBox[{"420", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"294", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"124", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
        SuperscriptBox["\[Pi]", "5"]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8981"}], "+", 
           RowBox[{"11139", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"144", " ", 
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"65", "+", 
              RowBox[{"84", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2232", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.887477855177601*^9, 3.887477872206175*^9}, 
   3.887477957966606*^9, {3.8879735865690327`*^9, 3.887973588930197*^9}, {
   3.887973716354034*^9, 3.8879737286029687`*^9}, {3.887973928598894*^9, 
   3.8879739673584833`*^9}, 3.888074439359124*^9, 3.888075456294877*^9, {
   3.897047199213011*^9, 3.8970472047585864`*^9}, {3.897404886824909*^9, 
   3.897404891609144*^9}, {3.897406719542311*^9, 3.8974068247750587`*^9}, {
   3.897578893382367*^9, 3.8975788941512613`*^9}, 3.897579115163499*^9, {
   3.8975792123268566`*^9, 
   3.897579238614088*^9}},ExpressionUUID->"19ba7bab-58b9-4549-b7a5-\
67f173d326dd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "1", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      FractionBox[
       RowBox[{"8", " ", "R1"}], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["59", "24"]}], "+", 
         FractionBox["880", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["R1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"55376", "+", 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1483", "+", 
             RowBox[{"684", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9072", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"243", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["510859", "10368"], "+", 
         FractionBox[
          RowBox[{"76", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "3"], "-", 
         FractionBox[
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "243515"}], "+", 
             RowBox[{"91287", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"2187", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], "-", 
         FractionBox[
          RowBox[{"2875166", "+", 
           RowBox[{"426528", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"323190", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          RowBox[{"3645", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "10"]}], "-", 
         RowBox[{
          FractionBox["2", "27"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"644", "+", 
            RowBox[{"171", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"980509", "+", 
           RowBox[{"343196", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "-", 
           RowBox[{"6600", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"92340", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          RowBox[{"810", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"7850998", "+", 
             RowBox[{"2700", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
             RowBox[{"64800", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"4", ",", 
                FractionBox["1", "2"]}], "]"}]}], "-", 
             RowBox[{"79605", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"90773", "+", 
                RowBox[{"31185", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"338985", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
          RowBox[{"3645", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{"18650489", "-", 
             RowBox[{"10780938", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"642978", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"90396", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
          RowBox[{"19683", " ", 
           SuperscriptBox["\[Pi]", "5"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["71559723043", "55987200"]}], "+", 
         FractionBox[
          RowBox[{"38921", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "1620"], "-", 
         FractionBox[
          RowBox[{"1373473", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "2430"], "+", 
         FractionBox[
          RowBox[{"2584", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "27"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            FractionBox["136", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "-", 
         FractionBox[
          RowBox[{"209", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "2"], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"295245", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "8", " ", 
          RowBox[{"(", 
           RowBox[{"14088316541", "+", 
            RowBox[{"34278552", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"822685248", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"2454195996", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"274873095", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"2016", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2212349", "+", 
               RowBox[{"117207", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"856276110", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{"506579909", "-", 
             RowBox[{"385490070", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"56796390", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"8165772", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
          RowBox[{"59049", " ", 
           SuperscriptBox["\[Pi]", "6"]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox["278180045321", "9185400"], "-", 
           FractionBox[
            RowBox[{"582112", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "405"], "-", 
           FractionBox[
            RowBox[{"2014", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "27"], "-", 
           RowBox[{
            FractionBox["16112", "9"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"4", ",", 
              FractionBox["1", "2"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["645660172", "382725"], "-", 
              FractionBox[
               RowBox[{"15428", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "9"]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"118183", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "540"], "+", 
           FractionBox[
            RowBox[{"1767", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "2"]}], 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "1", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["R1", "4"]}], "\[Pi]"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "-", 
         FractionBox["304", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "15"}], " ", "\[Pi]"}], "-", 
         FractionBox["2857", 
          RowBox[{"18", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"172", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"3", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"86", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"3", " ", "\[Pi]"}]], "-", 
         FractionBox["1264", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"224", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]]}], ")"}], 
       SuperscriptBox["R1", "6"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.887477959467601*^9, 3.8874779757402983`*^9}, {
   3.888074443771989*^9, 3.888074446738073*^9}, 3.8880848530697565`*^9, {
   3.8970472671087456`*^9, 3.8970472803622403`*^9}, {3.897404883106982*^9, 
   3.8974048937718563`*^9}, {3.8974070244758043`*^9, 3.897407072039752*^9}, 
   3.897579203120119*^9, 3.897584043702237*^9, 
   3.897584074616756*^9},ExpressionUUID->"4e141514-5bcc-497f-b55c-\
13be56768ec9"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      FractionBox[
       RowBox[{"4", " ", "R1"}], "\[Pi]"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["27", "8"]}], "+", 
         FractionBox["140", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["R1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"8080", "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"601", "+", 
             RowBox[{"216", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2016", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["9433", "128"], "+", 
         RowBox[{"27", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         FractionBox[
          RowBox[{
           FractionBox["307156", "27"], "-", 
           RowBox[{"5656", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          SuperscriptBox["\[Pi]", "4"]], "-", 
         FractionBox[
          RowBox[{"112433", "-", 
           RowBox[{"20376", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"8505", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          RowBox[{"90", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4320", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1944", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"270", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"955", "+", 
            RowBox[{"216", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"103680", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "925423"}], "+", 
            RowBox[{"80568", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"3600", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"58320", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"16469293", "+", 
            RowBox[{"32400", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"777600", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"1372680", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"72", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"106753", "+", 
               RowBox[{"1890", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"903960", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"640", " ", 
          RowBox[{"(", 
           RowBox[{"1442263", "-", 
            RowBox[{"1001700", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"95256", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"20088", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["107389037", "76800"]}], "+", 
         FractionBox[
          RowBox[{"1251", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "32"], "-", 
         FractionBox[
          RowBox[{"93", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "20"], "+", 
         RowBox[{"243", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "-", 
            FractionBox["112", 
             SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "-", 
         FractionBox[
          RowBox[{"891", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "8"], "+", 
         FractionBox[
          RowBox[{
           FractionBox["1046048668", "243"], "-", 
           RowBox[{"3697680", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"776160", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{"169632", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], 
          SuperscriptBox["\[Pi]", "6"]], "+", 
         FractionBox[
          RowBox[{
           FractionBox["5438986367", "100800"], "+", 
           FractionBox[
            RowBox[{"3098", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "5"], "-", 
           FractionBox[
            RowBox[{"567", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "4"], "-", 
           RowBox[{"3402", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"4", ",", 
              FractionBox["1", "2"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["44065583", "2100"]}], "-", 
              FractionBox[
               RowBox[{"7371", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "2"]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"176373", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "40"], "+", 
           FractionBox[
            RowBox[{"7533", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], "8"]}], 
          SuperscriptBox["\[Pi]", "2"]], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "4"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["304812944", "405"]}], "-", 
            FractionBox[
             RowBox[{"21524", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "4"]}], "5"], "-", 
            RowBox[{
             FractionBox["516576", "5"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "+", 
            RowBox[{"197937", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"11907", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{
             FractionBox["8", "15"], " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "830975"}], "+", 
               RowBox[{"179046", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"46872", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["2457056596", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["91387240757", 
          RowBox[{"4860", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["7234312630297", 
          RowBox[{"4536000", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["24548652031", 
          RowBox[{"537600", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"733927", " ", "\[Pi]"}], "672"], "+", 
         FractionBox[
          RowBox[{"105093", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "2240"], "+", 
         FractionBox[
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "280"], "+", 
         FractionBox[
          RowBox[{"720", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "+", 
         FractionBox[
          RowBox[{"5184", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox[
          RowBox[{"5184", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "-", 
         FractionBox[
          RowBox[{"13824", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"13824", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "+", 
         FractionBox[
          RowBox[{"26136", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "-", 
         FractionBox[
          RowBox[{"13824", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "+", 
         FractionBox[
          RowBox[{"108469262", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"5123167381", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"5250", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"627702093", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"22400", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["2691", "8"], " ", "\[Pi]", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{
          FractionBox["81", "40"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         FractionBox[
          RowBox[{"22105609", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"150", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"1549859", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"160", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["1215", "8"], " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"4995", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"4", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"2393656", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2303", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"405", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"4", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1404", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          SuperscriptBox["\[Pi]", "3"]], "-", 
         FractionBox[
          RowBox[{"4072", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"594", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], "\[Pi]"], "-", 
         RowBox[{"18", " ", "\[Pi]", " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "+", 
         FractionBox[
          RowBox[{"396", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"99", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             SuperscriptBox["R1", "2"], "]"}], "2"]}], "\[Pi]"], "-", 
         FractionBox[
          RowBox[{"19149248", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"13818", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox[
          RowBox[{"2430", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"33696", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "-", 
         FractionBox[
          RowBox[{"2477493928", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"122519794", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"30611425", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"96", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"453", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"16", " ", "\[Pi]"}]], "+", 
         RowBox[{
          FractionBox["5913", "40"], " ", "\[Pi]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         FractionBox[
          RowBox[{"5720456", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"230145", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"6075", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"2", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"19944", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox[
          RowBox[{"11808", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "+", 
         FractionBox[
          RowBox[{"2016", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox[
          RowBox[{"283392", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "+", 
         FractionBox[
          RowBox[{"28967232", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          SuperscriptBox["\[Pi]", "7"]], "-", 
         FractionBox[
          RowBox[{"89550", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"13743", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"57456", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"1481760", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          SuperscriptBox["\[Pi]", "7"]], "-", 
         FractionBox[
          RowBox[{"6373600", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          SuperscriptBox["\[Pi]", "7"]], "+", 
         FractionBox[
          RowBox[{"1218692", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"275139", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"10935", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"8", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"53568", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"15066", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          SuperscriptBox["\[Pi]", "3"]], "+", 
         FractionBox[
          RowBox[{"749952", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          SuperscriptBox["\[Pi]", "7"]], "-", 
         FractionBox[
          RowBox[{"281232", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"48768", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          SuperscriptBox["\[Pi]", "7"]], "-", 
         FractionBox[
          RowBox[{"41040", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          SuperscriptBox["\[Pi]", "5"]], "-", 
         FractionBox[
          RowBox[{"30861", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["R1", "4"]}], "\[Pi]"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "-", 
         FractionBox["96", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
       SuperscriptBox["R1", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "60"}], " ", "\[Pi]"}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "193"}], "+", 
             RowBox[{"88", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"132", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"112", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "103"}], "+", 
             RowBox[{"108", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1903", "2"]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"396", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"198", "+", 
            FractionBox["2456", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           FractionBox["230692", "225"], "-", 
           FractionBox[
            RowBox[{"5856", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "5"], "+", 
           RowBox[{"1386", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          SuperscriptBox["\[Pi]", "2"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            FractionBox["763904", "27"]}], "+", 
           RowBox[{"32928", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          SuperscriptBox["\[Pi]", "4"]]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8974054892381887`*^9, 3.8974054894360914`*^9}, {
  3.897407186308649*^9, 3.897407209298557*^9}, {3.8977316791025352`*^9, 
  3.8977316802929096`*^9}, {3.8980839825404162`*^9, 
  3.8980840057103353`*^9}},ExpressionUUID->"91c1ad80-4283-4a0b-9280-\
7beb1fecfca3"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "2", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      FractionBox[
       RowBox[{"32", " ", "R1"}], 
       RowBox[{"15", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["101", "30"]}], "+", 
         FractionBox["127232", 
          RowBox[{"3375", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"128", " ", "\[Pi]"}], "45"], "-", 
         FractionBox["156112", 
          RowBox[{"2025", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"3968", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"225", " ", "\[Pi]"}]], "+", 
         FractionBox["548091904", 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"14336", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"225", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"7654500000", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{
        SuperscriptBox["R1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70875", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"12352247", "+", 
             RowBox[{"3809280", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3670016", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "30944213"}], "+", 
             RowBox[{"6974100", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"15360", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1046344627", "+", 
             RowBox[{"141480000", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"61519500", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"5166787500000000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"300179416320000000", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"84375", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "367331045732687"}], "-", 
            RowBox[{"120912207667200", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"6527582208000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"15838986240000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"13107200", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"628550164598633", "+", 
            RowBox[{"381911760000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"9165882240000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"76892179041000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"4360194562500", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"28800", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2768684563", "+", 
               RowBox[{"440351100", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"22139110350000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"1728000", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "422113691175337"}], "+", 
            RowBox[{"5951967744000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"304668000000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"7312032000000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"10062565605000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"3200", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13201655581"}], "+", 
               RowBox[{"2030143500", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"6538644000000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"1879048192", " ", 
          RowBox[{"(", 
           RowBox[{"20357556422743", "-", 
            RowBox[{"11025402255000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"910699453125", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"77527125000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"269103515625", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "4", " ", 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"51030000000", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"14175000", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"614347", "+", 
            RowBox[{"111600", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"30375", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9190983797"}], "-", 
            RowBox[{"2607636800", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"3416000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"468720000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"432000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8968449661", "+", 
            RowBox[{"126000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"3024000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"78590400", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3768911", "+", 
               RowBox[{"10087875", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"175770000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"229376", " ", 
          RowBox[{"(", 
           RowBox[{"94916992229", "-", 
            RowBox[{"36257051250", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"1116281250", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"94162500", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["114094128986933174468608", 
          RowBox[{"648731689453125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["2697265398961210130432", 
          RowBox[{"60548291015625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["2786783777716706611072", 
          RowBox[{"593373251953125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["6176129267818414", 
          RowBox[{"25116328125", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"4712669742304", " ", "\[Pi]"}], "717609375"], "+", 
         FractionBox[
          RowBox[{"82343936", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "1063125"], "+", 
         FractionBox[
          RowBox[{"4096", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "14175"], "+", 
         FractionBox[
          RowBox[{"524288", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"3670016", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"84375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"130023424", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"130023424", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"134217728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"134217728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"134217728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"134217728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"6422528", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"6422528", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"134217728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"134217728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1435065615393488896", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"149501953125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"336138684704536576", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"879071484375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"326240773232", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"8859375", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"8512732544", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "5315625"], "+", 
         FractionBox[
          RowBox[{"63488", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "10125"], "-", 
         FractionBox[
          RowBox[{"13055970394112", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"103359375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"562524219008", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"47840625", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"31744", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "3375"], "-", 
         FractionBox[
          RowBox[{"1364992", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"50625", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"5374682857472", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"79734375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"240594956288", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"47840625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"63488", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"10125", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"22347776", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"64", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"45", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"42997462859776", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"26578125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"1924759650304", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"15946875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"507904", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"3375", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"178782208", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"16875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"23570252546485256192", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"192216796875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"201314730112909312", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"17940234375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"136568664168448", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"512578125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"246204475264", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"15946875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1181696", " ", "\[Pi]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3375"], "-", 
         FractionBox[
          RowBox[{"2363053047808", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"11390625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"11219193856", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"126976", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"675", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"702939136", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"151875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"65011712", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"151875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"520093696", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"68475041087488", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"3796875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"249523208192", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"20014592", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"4323278848", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2877292544", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"1312053889335296", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"854296875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"69140691156992", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"34171875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"351567872", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"151875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"63488", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"15", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"8061452288", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"62980096", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"3375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"14562623488", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"253125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"455081984", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"3375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"17045651456", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"11390625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"532676608", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"4161536", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"225", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "2", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["32", 
         RowBox[{"45", " ", "\[Pi]"}]]}], 
       SuperscriptBox["R1", "6"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["64", "45"], "+", 
         FractionBox["20224", 
          RowBox[{"2025", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], 
       SuperscriptBox["R1", "7"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8874787329396267`*^9, 3.8874787461778526`*^9}, {
   3.888074449265422*^9, 3.888074452045848*^9}, 3.888334593568327*^9, {
   3.8970472671117373`*^9, 3.8970472803651967`*^9}, {3.897404880328889*^9, 
   3.8974048963939548`*^9}, {3.8974072572846093`*^9, 3.897407282394558*^9}, {
   3.8974073167625933`*^9, 
   3.897407334607067*^9}},ExpressionUUID->"3ee17afd-01f5-4311-87fe-\
030bf6fefebf"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "2", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      FractionBox[
       RowBox[{"8", " ", "R1"}], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["25", "6"]}], "+", 
         FractionBox["2096", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      FractionBox[
       RowBox[{"32", " ", 
        SuperscriptBox["R1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"11395", "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1223", "+", 
             RowBox[{"225", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"1260", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"405", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["370937", "2592"], "+", 
         FractionBox[
          RowBox[{"320", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "9"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6395717", "+", 
             RowBox[{"230080", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"294000", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"4725", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27033691"}], "+", 
             RowBox[{"7333200", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"91125", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"11481750", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10886400", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"226800", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"7939", "+", 
            RowBox[{"1200", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"405", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "152314621"}], "-", 
            RowBox[{"21546880", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"470400", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"6048000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"144", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6152554343", "+", 
            RowBox[{"1512000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"36288000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"258157200", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"1200", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"665219", "+", 
               RowBox[{"61740", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"140616000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"1792", " ", 
          RowBox[{"(", 
           RowBox[{"2750702647", "-", 
            RowBox[{"1220962680", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"47628000", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"5022000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["103895137457", "13996800"]}], "+", 
         FractionBox[
          RowBox[{"50576", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "675"], "-", 
         FractionBox[
          RowBox[{"11654344", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "8505"], "+", 
         FractionBox[
          RowBox[{"17920", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "81"], "-", 
         FractionBox[
          RowBox[{"7040", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "27"], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"86113125", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "8", " ", 
          RowBox[{"(", 
           RowBox[{"24017576684479", "+", 
            RowBox[{"29725056000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"713401344000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"4081422168000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"150028200000", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
            RowBox[{"17280", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "350516797"}], "+", 
               RowBox[{"8492400", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"925112664000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{"7383586164307", "-", 
             RowBox[{"4516910622000", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"459014850000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"48964500000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
          RowBox[{"184528125", " ", 
           SuperscriptBox["\[Pi]", "6"]}]], "-", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["12341771741029", "64297800"]}], "+", 
            FractionBox[
             RowBox[{"2663936", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "1215"], "+", 
            FractionBox[
             RowBox[{"12160", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "4"]}], "81"], "+", 
            RowBox[{
             FractionBox["97280", "27"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "+", 
            FractionBox[
             RowBox[{"4215404", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "2835"], "+", 
            RowBox[{
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["14701732016", "893025"], "+", 
               FractionBox[
                RowBox[{"98560", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "27"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"19840", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "9"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["422868997248759296", 
          RowBox[{"1660753125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["252906168073774144", 
          RowBox[{"3875090625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["3156182661766976", 
          RowBox[{"468838125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["17205271111121", 
          RowBox[{"53581500", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"3016584442", " ", "\[Pi]"}], "382725"], "+", 
         FractionBox[
          RowBox[{"1172288", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "14175"], "+", 
         FractionBox[
          RowBox[{"1024", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "2835"], "+", 
         FractionBox[
          RowBox[{"32768", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"425984", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"327680", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"327680", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"524288", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"524288", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"524288", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"524288", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1384448", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1384448", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"524288", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"524288", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1877049649655296", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"86113125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"529811552232608", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"281302875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"7534802594", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"297675", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"23706976", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "25515"], "+", 
         RowBox[{
          FractionBox["512", "81"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         FractionBox[
          RowBox[{"132883543808", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"2679075", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"157336576", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"8505", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["1280", "9"], " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"44800", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"81", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"61845495808", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"382725", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"11808256", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"2835", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"2560", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"27", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"225280", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"5", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"494763966464", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"127575", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"94466048", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"945", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"20480", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"9", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1802240", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"804782183131136", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"4100625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"115605783198464", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"5740875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"764889013712", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"1148175", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"95858144", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"8505", " ", "\[Pi]"}]], "+", 
         RowBox[{
          FractionBox["52736", "135"], " ", "\[Pi]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         FractionBox[
          RowBox[{"13886185472", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"3645", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"169958912", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"729", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"25600", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"9", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1138688", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"32768", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"262144", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"41964396544", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"1215", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"114348032", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"1215", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"303488", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1949696", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"56197120", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"67162431488", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"18225", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"171079173632", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"54675", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"41036288", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"1215", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"12800", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"3", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"5079040", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"634880", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"14221312", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"7110656", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"4161536", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"729", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"2080768", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"260096", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "2", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["8", 
         RowBox[{"5", "\[Pi]"}]]}], 
       SuperscriptBox["R1", "6"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["16", "5"], "+", 
         FractionBox["1552", 
          RowBox[{"75", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], 
       SuperscriptBox["R1", "7"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.8874782231597443`*^9, {3.8874785033644485`*^9, 3.8874785166819954`*^9}, {
   3.8879745129998665`*^9, 3.8879745187568355`*^9}, {3.887974618477289*^9, 
   3.887974636153372*^9}, {3.88797498086267*^9, 3.887974982378821*^9}, {
   3.887975090990328*^9, 3.8879750927390957`*^9}, {3.8879752319643855`*^9, 
   3.8879752833178697`*^9}, {3.8879759283932633`*^9, 
   3.8879759324312744`*^9}, {3.8880744567568445`*^9, 3.88807449800287*^9}, {
   3.8970472671146965`*^9, 3.8970472803682213`*^9}, {3.897404877884513*^9, 
   3.897404897375722*^9}, {3.897405486979128*^9, 3.8974054989159536`*^9}, 
   3.897407427406021*^9, 3.897407462129611*^9, {3.8974074934370775`*^9, 
   3.8974075061239333`*^9}},ExpressionUUID->"d71532fe-b98a-4e6f-b7c6-\
2b48bb1beeb2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      FractionBox[
       RowBox[{"64", " ", "R1"}], 
       RowBox[{"15", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["37", "6"]}], "+", 
         FractionBox["80896", 
          RowBox[{"1125", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"256", " ", "\[Pi]"}], "45"], "-", 
         FractionBox["1536256", 
          RowBox[{"10125", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"512", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"45", " ", "\[Pi]"}]], "+", 
         FractionBox["120946688", 
          RowBox[{"84375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"57344", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"225", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"850500000", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{
        SuperscriptBox["R1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2625", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"73480573", "+", 
             RowBox[{"7372800", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"20480", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "191838229"}], "+", 
             RowBox[{"37975680", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"3307500", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"58720256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "471637"}], "+", 
             RowBox[{"182700", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"29900390625", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "8", " ", 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5670000000", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"14175000", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"57439", "+", 
            RowBox[{"4000", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3375", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"10348308247", "-", 
            RowBox[{"1959905600", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"102816000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"151200000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"448000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1458000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"1296", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "364032"}], "+", 
               RowBox[{"14875", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"243653387", "+", 
               RowBox[{"6998400", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"27065790", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"7533000", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"1835008", " ", 
          RowBox[{"(", 
           RowBox[{"1653728762", "-", 
            RowBox[{"955158750", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"62015625", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"10462500", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12055837500000000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1224031979520000000", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"4921875", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "26437076473739"}], "+", 
            RowBox[{"5779222659072", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"852177715200", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"408748032000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"768000", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5948219774175097"}], "-", 
            RowBox[{"250884200448000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"2889432000000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"69346368000000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "+", 
            RowBox[{"415125021465000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"288000", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"9624787883", "+", 
               RowBox[{"273199500", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"22147020000000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"1468006400", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"38749394059139", "+", 
            RowBox[{"128206800000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"3076963200000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"10100764273500", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"117209531250", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
            RowBox[{"518400", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36555527"}], "+", 
               RowBox[{"7279650", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"1716394050000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"210453397504", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "922172107500"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"142325859375", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"496", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2494872659"}], "+", 
               RowBox[{"49359375", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["130128670888353876410368", 
          RowBox[{"216243896484375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["1873596601912268947456", 
          RowBox[{"12109658203125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["2992886264061177224192", 
          RowBox[{"197791083984375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["4630463150376092", 
          RowBox[{"8372109375", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1981960654304", " ", "\[Pi]"}], "239203125"], "+", 
         FractionBox[
          RowBox[{"54118912", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "354375"], "+", 
         FractionBox[
          RowBox[{"8192", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "14175"], "+", 
         FractionBox[
          RowBox[{"4194304", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "256"}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"28125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"155189248", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "256"}], "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"67108864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"67108864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2147483648", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2147483648", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2147483648", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2147483648", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2871001088", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2871001088", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2147483648", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2147483648", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"37641352242205294592", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"448505859375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"8662814661289213952", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"879071484375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"66433150336576", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"186046875", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"8609125888", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "3189375"], "+", 
         FractionBox[
          RowBox[{"8192", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "2025"], "+", 
         FractionBox[
          RowBox[{"4096543421366272", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"2790703125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"198948548608", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"15946875", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["8192", "25"], " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
         FractionBox[
          RowBox[{"507904", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"225", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"63572025540608", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"79734375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"11882463232", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"637875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"16384", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"75", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"61865984", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"30375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"256", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"5", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"508576204324864", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"26578125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"95059705856", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"212625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"131072", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"25", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"494927872", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"11542786378219651072", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"21357421875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"1139238053717475328", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"17940234375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"9332653893597184", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"3588046875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"46471698944", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"5315625", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1531904", " ", "\[Pi]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3375"], "-", 
         FractionBox[
          RowBox[{"124874362191872", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"3796875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1072626139136", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"2278125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"32768", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"5", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"186646528", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"2382364672", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"19058917376", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"16875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"168862544822272", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"1265625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"1920836042752", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"383758336", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"12566134784", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"16875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"46036680704", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"80618683629568", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"3515625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"277382281822208", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"34171875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"27439243264", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"151875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"8192", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"3", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"8321499136", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"151875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"16252928", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"675", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"466003951616", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"253125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"3640655872", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"3375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"1090921693184", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"11390625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"8522825728", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"50625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"16646144", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"225", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["128", 
         RowBox[{"5", " ", "\[Pi]"}]]}], 
       SuperscriptBox["R1", "6"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["256", "5"], "+", 
         FractionBox["6144", 
          RowBox[{"25", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "7"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.8874785535640416`*^9, {3.887479007920566*^9, 3.8874790199557953`*^9}, 
   3.887974647628765*^9, {3.8880745410244074`*^9, 3.88807454399506*^9}, 
   3.8883333158521805`*^9, 3.888336914768462*^9, {3.8970472671166916`*^9, 
   3.8970472803712144`*^9}, {3.897404874503391*^9, 3.8974048992220993`*^9}, {
   3.8974055028635116`*^9, 3.897405504451471*^9}, 3.8974077434638414`*^9, 
   3.8974077735080795`*^9, 
   3.8974078127577753`*^9},ExpressionUUID->"0e2001a8-bbbf-4325-9d15-\
dea1f53fe20a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "3", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      FractionBox[
       RowBox[{"64", " ", "R1"}], 
       RowBox[{"35", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1101", "280"]}], "+", 
         FractionBox["16158208", 
          RowBox[{"385875", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"80", " ", "\[Pi]"}], "21"], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"2809081", "+", 
             RowBox[{"480060", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
          RowBox[{"385875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox["4312530706432", "4254271875"], "-", 
           FractionBox[
            RowBox[{"2048", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "35"]}], 
          SuperscriptBox["\[Pi]", "3"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1266207853", "5927040"], "+", 
         FractionBox[
          RowBox[{"12192", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "245"], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1063342163162", "+", 
             RowBox[{"137462552640", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"46310788125", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"4254271875", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"16384", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14783771168528"}], "+", 
             RowBox[{"2289357401625", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"9380669484375", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1161202047096090491", "65345616000000"]}], "+", 
         FractionBox[
          RowBox[{"154667486", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "1157625"], "-", 
         FractionBox[
          RowBox[{"4203586372", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "826875"], "+", 
         FractionBox[
          RowBox[{"804672", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "8575"], "-", 
         FractionBox[
          RowBox[{"27940", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "49"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"814447313388720703125", " ", 
            SuperscriptBox["\[Pi]", "6"]}]], 
          RowBox[{"1048576", " ", 
           RowBox[{"(", 
            RowBox[{"14774699825677359815818", "-", 
             RowBox[{"6004092838335705618750", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"330390696990744140625", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"19202942162045250000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"73872772189453125", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "512", " ", 
          RowBox[{"(", 
           RowBox[{"650257443431938249976", "+", 
            RowBox[{"121721604360300000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"2921318504647200000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"52425392541035424750", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"2412473674644140625", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"86400", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"331093196034464", "+", 
               RowBox[{"125204217996375", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"15518260915927875000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["468399563758998872992", "1105578903515625"], "-", 
            FractionBox[
             RowBox[{"1058275247104", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "472696875"], "-", 
            FractionBox[
             RowBox[{"1176528", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "4"]}], "8575"], "-", 
            FractionBox[
             RowBox[{"28236672", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"4", ",", 
                FractionBox["1", "2"]}], "]"}]}], "8575"], "+", 
            RowBox[{
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["92636660756824768", "1637894671875"], "-", 
               FractionBox[
                RowBox[{"451104", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "175"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"158726197082", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "13505625"], "+", 
            FractionBox[
             RowBox[{"236220", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], "49"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"100", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "63"]}], "-", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"2884012", "+", 
             RowBox[{"428625", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "165375"], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"272110512976", "+", 
             RowBox[{"66697342425", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"338870250", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"10126265625", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"434109375", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"131072", " ", 
           RowBox[{"(", 
            RowBox[{"387594563068992974", "-", 
             RowBox[{"106613334435273750", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"2110650633984375", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"122085447750000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
          RowBox[{"73872772189453125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"148899515625", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], "256", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "78257240422402"}], "+", 
            RowBox[{"2824605000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"67790520000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"156770615925", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "136508899004"}], "+", 
               RowBox[{"33345388125", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"942017343750", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["34125966071436250497523590042222592", 
          RowBox[{"62854971410774520263671875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["123161416402850181283577790464", 
          RowBox[{"814447313388720703125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["209057439698932493197293872", 
          RowBox[{"12189007411259765625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["75655063154108054483", 
          RowBox[{"80256838921875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"3310049467951999", " ", "\[Pi]"}], "148899515625"], "+", 
         FractionBox[
          RowBox[{"1110257677", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "4862025"], "+", 
         FractionBox[
          RowBox[{"1250", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "1323"], "-", 
         FractionBox[
          RowBox[{"499712", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4096"}], "+", 
             RowBox[{"30625", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"10504375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"199753728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"60025", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"199753728", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"60025", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"33554432", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"12005", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"33554432", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"12005", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"4025556992", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"300125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"33554432", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"12005", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"9048638662259713783365632", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"517109405326171875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1148901961259989351936", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"18057788757421875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"283188502584025156", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"1637894671875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"212971197416", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "40516875"], "+", 
         RowBox[{
          FractionBox["2540", "147"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         FractionBox[
          RowBox[{"1376388407665872896", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"5211483046875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"23829411031688", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"1418090625", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"185928", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "1715"], "+", 
         FractionBox[
          RowBox[{"302194976", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"1500625", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"4597988544741376", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"49633171875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2969855987968", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"283618125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"123952", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"1715", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"19247104", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"42875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"36783908357931008", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"16544390625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"23758847903744", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"94539375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2974848", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"1715", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"461930496", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"42875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1447559069908102547505152", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"4924851479296875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"3038019469159127744512", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"109441143984375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"67726519527663536", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"148899515625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"88443064112", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"1929375", " ", "\[Pi]"}]], "+", 
         RowBox[{
          FractionBox["136700", "147"], " ", "\[Pi]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         FractionBox[
          RowBox[{"48735542302736384", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"29779903125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"68868485796608", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"157565625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"743712", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"343", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1490444288", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"900375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"49020928", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"180075", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"392167424", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"60025", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"42301102577680384", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"1418090625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"24437657255936", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"31513125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"19578452", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"5145", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"43909120", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"343", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2097152", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"7", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"601742801742331904", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"347432203125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"9942750414045184", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"1985326875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"20671044544", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"2701125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"571500", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"49", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"99077849088", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"10504375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"12094464", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"343", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"12482248704", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"300125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"10158080", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"49", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"272730423296", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"367653125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"19922944", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"2401", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2032000", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"49", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "3", ",", "0"}]], "=", 
     SuperscriptBox[
      RowBox[{"O", "[", "R1", "]"}], "8"]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8874810797944045`*^9, 3.887481117468979*^9}, {
   3.8880745462426987`*^9, 3.8880745540249805`*^9}, 3.8883388025098553`*^9, {
   3.897047267119869*^9, 3.897047280373208*^9}, {3.8974048717805305`*^9, 
   3.8974048999505987`*^9}, {3.8974055215272036`*^9, 3.897405523373022*^9}, {
   3.8974113311988473`*^9, 3.8974113517984643`*^9}, 3.897411407108148*^9, {
   3.897411713298016*^9, 3.8974117213201804`*^9}, {3.8974117981116557`*^9, 
   3.897411819570718*^9}, 3.897741943754872*^9, 
   3.8977421548578053`*^9},ExpressionUUID->"843d72ea-3767-4e17-816e-\
e69229510ae8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "3", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      FractionBox[
       RowBox[{"32", " ", "R1"}], 
       RowBox[{"15", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1921", "420"]}], "+", 
         FractionBox["127616", 
          RowBox[{"2625", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"40", " ", "\[Pi]"}], "9"], "-", 
         FractionBox[
          RowBox[{"19331311", "+", 
           RowBox[{"2903760", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], 
          RowBox[{"141750", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"512", " ", 
           RowBox[{"(", 
            RowBox[{"4091933", "-", 
             RowBox[{"275625", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"1771875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2000376000000", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5625", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"88921819667", "+", 
            RowBox[{"18212382720", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"1048576", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "58181788099"}], "+", 
            RowBox[{"10322542125", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"15360", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"617794747922", "+", 
            RowBox[{"52033998240", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"23343508125", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8733441578400000000000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1394893740031268400000000", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"928125", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "196603280740510216031"}], "-", 
            RowBox[{"42589230703258982400", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"2055340239482880000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"5521766785920000000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"576000", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7835243007755305595639"}], "+", 
            RowBox[{"56672440023519936000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"2898619428300750000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"69566866279218000000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"98171706267309386250", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"50400", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6374319902111327"}], "+", 
               RowBox[{"1265148109850625", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"75223287757406250000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"432537600", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"112551051192495487454", "+", 
            RowBox[{"42974604095850000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"1031390498300400000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"12052050301735794000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"405345428898046875", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"302400", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"41434756839191", "+", 
               RowBox[{"3429202053375", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2931298730577000000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"5905580032", " ", 
          RowBox[{"(", 
           RowBox[{"34608692703657709487", "-", 
            RowBox[{"15587606022290268750", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"992675845792968750", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"67368558741750000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"50", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "27"]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1280736557", "3969000"]}], "-", 
            FractionBox[
             RowBox[{"8066", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "189"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"331736377643693", "+", 
           RowBox[{"59558239704400", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "-", 
           RowBox[{"190718808000", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"10671318000000", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          RowBox[{"27783000000", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3906984375", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], "8", " ", 
          RowBox[{"(", 
           RowBox[{"79438918171939", "+", 
            RowBox[{"1971270000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"47310480000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"1140480345900", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"336", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"4391166233", "+", 
               RowBox[{"2099986875", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"1076591250000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"8192", " ", 
           RowBox[{"(", 
            RowBox[{"443910078912509", "-", 
             RowBox[{"137460244083750", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"3190703906250", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"215318250000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
          RowBox[{"4395357421875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7466975907616313014119694336", 
          RowBox[{"10903233504638671875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["27884179237273062203758208", 
          RowBox[{"145376446728515625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["6113533346041138537964261", 
          RowBox[{"284291718046875000", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["294632879822978008637539", 
          RowBox[{"258768639360000000", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"272753368375959673", " ", "\[Pi]"}], "10501974000000"], 
         "+", 
         FractionBox[
          RowBox[{"239729459", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "1058400"], "+", 
         FractionBox[
          RowBox[{"625", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "567"], "+", 
         FractionBox[
          RowBox[{"76288", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1024"}], "+", 
             RowBox[{"5625", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"354375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"4358656", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1024"}], "+", 
             RowBox[{"5625", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"1063125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"66076672", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"14175", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"66076672", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"14175", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2097152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"405", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2097152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"405", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2097152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"405", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2097152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"405", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"9276309632", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"496125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"9276309632", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"496125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2097152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"405", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2097152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"405", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"3266617086350909446144", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"92302505859375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"150186446392355925028", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"67688504296875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"9875443108282616323", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"119800296000000", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"5621537153801", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "1250235000"], "+", 
         FractionBox[
          RowBox[{"20165", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "1134"], "-", 
         FractionBox[
          RowBox[{"16631463559978256", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"58604765625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"3458826359596687", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"116688600000", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"600917", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "8820"], "-", 
         FractionBox[
          RowBox[{"11037042539", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"69457500", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"2147716424757248", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"11720953125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"575150395522", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"52093125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"600917", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"13230", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1271717824", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"1488375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"17181731398057984", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"3906984375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"4601203164176", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"17364375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"2403668", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"2205", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"10173742592", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"496125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"356497882978117353472", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"879071484375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"7361088371535095296", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"175814296875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"60684706544792203", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"56260575000", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"35492702690867", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"833490000", " ", "\[Pi]"}]], "+", 
         RowBox[{
          FractionBox["380875", "378"], " ", "\[Pi]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         FractionBox[
          RowBox[{"148340166848512", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"111628125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"8201872252802", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"15946875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"600917", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"441", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"720326528", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"70875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"843776", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"675", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"6750208", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"225", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"35703147462656", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"95351204096", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"151875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"14408707", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"3240", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"19582976", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"135", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"44957696", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"81", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"1778679027859456", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"558140625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"2270638514991104", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"334884375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"9337361938", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"212625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"504125", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"42", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"16387014656", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"1063125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"8001472", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"189", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"910163968", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"10125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"8888320", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"4261412864", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"2278125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"8323072", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"405", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"508000", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "3", ",", "1"}]], "=", 
     SuperscriptBox[
      RowBox[{"O", "[", "R1", "]"}], "8"]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8874777397566204`*^9, 3.88747777279624*^9}, {
   3.887477852888521*^9, 3.8874778542375946`*^9}, {3.8879760211928196`*^9, 
   3.8879760266539774`*^9}, {3.887976083917621*^9, 3.887976103690141*^9}, {
   3.8880745566945343`*^9, 3.8880745606972246`*^9}, 3.8883390703227663`*^9, {
   3.8884057364768105`*^9, 3.8884057402615943`*^9}, {3.8970472671218376`*^9, 
   3.8970472803751717`*^9}, {3.8974048680475082`*^9, 3.897404868767307*^9}, 
   3.897404901762999*^9, 3.897405518270403*^9, 3.897411573076362*^9, 
   3.897411732617714*^9},ExpressionUUID->"0c1f4cff-565b-4893-a921-\
03532731af8e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "3", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      FractionBox[
       RowBox[{"64", " ", "R1"}], 
       RowBox[{"21", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1075", "168"]}], "+", 
         FractionBox["1056256", 
          RowBox[{"15435", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["R1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3591632896", "+", 
          RowBox[{"13505625", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"2450", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"170381", "+", 
             RowBox[{"15750", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"345744000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       RowBox[{"34034175", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"256051567", "+", 
             RowBox[{"32256000", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "3556224"], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1292010602"}], "+", 
             RowBox[{"46912320", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"28940625", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"2917215", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"16384", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "206989963076"}], "+", 
             RowBox[{"49697998875", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"75045355875", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1136931159836483", "37639074816"]}], "+", 
         FractionBox[
          RowBox[{"6271150", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "27783"], "-", 
         FractionBox[
          RowBox[{"410899100", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "583443"], "+", 
         FractionBox[
          RowBox[{"14200000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "27783"], "-", 
         FractionBox[
          RowBox[{"687500", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "1323"], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"14183572260375", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "512", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"279698684580000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"17280", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4064585530372"}], "+", 
               RowBox[{"304262823375", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"36999730444371344", "+", 
               RowBox[{"958966918560000", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"6321647367204750", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"100507173046875", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
               RowBox[{"1147409422425000", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"52124628056878125", " ", 
            SuperscriptBox["\[Pi]", "6"]}]], 
          RowBox[{"1048576", " ", 
           RowBox[{"(", 
            RowBox[{"1931878453483957346", "-", 
             RowBox[{"1075569618721736250", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"95448312003515625", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"9277589692350000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1485898046325", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "621347925366454292"}], "-", 
            RowBox[{"836089176384000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"223288498125000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"5358923955000000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "+", 
            RowBox[{"15235660137245625", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"25200", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"4707642160574", "+", 
               RowBox[{"229528096875", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"3264090096093750", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4727857420125", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "4", " ", 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3126889828125", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"850854375", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"618377", "+", 
            RowBox[{"52500", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"1389150", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15363428981"}], "-", 
            RowBox[{"69155800", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"10510500", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"289406250", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6720", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"45082243973602", "+", 
            RowBox[{"12641265000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"303390360000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"2525542228125", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"2520", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3051589712", "+", 
               RowBox[{"29712375", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"791294568750", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"32768", " ", 
          RowBox[{"(", 
           RowBox[{"46591978281706", "-", 
            RowBox[{"18584220491550", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"625377965625", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"60289110000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["978618648859886302879994085376", 
          RowBox[{"804543634057913859375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["717544827221717681831936", 
          RowBox[{"2084985122275125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["3510023067387727849072", 
          RowBox[{"93611576918475", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["411922025056382402", 
          RowBox[{"231139696095", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"3011282516120", " ", "\[Pi]"}], "85766121"], "+", 
         FractionBox[
          RowBox[{"54749000", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "194481"], "+", 
         FractionBox[
          RowBox[{"6250", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "3969"], "+", 
         FractionBox[
          RowBox[{"2662400", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4096"}], "+", 
             RowBox[{"11025", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"1361367", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"18227200", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4096"}], "+", 
             RowBox[{"11025", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"4084101", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1638400000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"1638400000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"4194304000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"4194304000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"4194304000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"4194304000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"8111104000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"8111104000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"4194304000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"4194304000", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"2326061560375877042176", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"19857001164525", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"3095181842983947776", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"231139696095", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"123332618463220", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"314475777", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"256995500", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "1750329"], "+", 
         FractionBox[
          RowBox[{"62500", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "3969"], "+", 
         FractionBox[
          RowBox[{"950598255001600", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"1801088541", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"448320806800", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"12252303", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"1625000", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "3087"], "-", 
         FractionBox[
          RowBox[{"383500000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"194481", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"1276980822802432", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"1801088541", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"20102662400", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"12252303", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"3250000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"9261", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1318400000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"583443", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"10215846582419456", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"600362847", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"160821299200", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"4084101", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"26000000", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"3087", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"10547200000", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"814968270100770062336", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"945571484025", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"3883349643032821760", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"37822859361", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"3006513807510928", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"771895089", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"57311300", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"7203", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"1497500", " ", "\[Pi]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "1323"], "-", 
         FractionBox[
          RowBox[{"2004970855727104", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"85766121", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2929116678400", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"12252303", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"32500000", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"3087", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"705536000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"21609", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"3506176000", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"28049408000", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"64827", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"547491657285632", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"4084101", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"4976448716800", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"4084101", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"575447500", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"27783", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"212992000", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"3087", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"1310720000", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"567", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"7806776967692288", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"600362847", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"506413539328000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"36756909", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"193658552000", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"583443", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1562500", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"147", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"162529280000", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"4084101", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"496000000", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"9261", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"104018739200", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"1269760000", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"1323", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"1363652116480", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"85766121", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"16646144000", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"194481", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"50800000", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"441", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "3", ",", "2"}]], "=", 
     SuperscriptBox[
      RowBox[{"O", "[", "R1", "]"}], "8"]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.887479164906302*^9, 3.8874791838097734`*^9}, {
   3.888074564585617*^9, 3.8880745681591825`*^9}, 3.8883408379264345`*^9, {
   3.8970472671241584`*^9, 3.897047280378502*^9}, 3.897404865011385*^9, 
   3.8974049026031065`*^9, {3.8974119715004797`*^9, 
   3.8974119890264235`*^9}},ExpressionUUID->"40d0a0c5-b08e-4a00-98fa-\
d68216bd0eef"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"1", ",", "0", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      FractionBox[
       RowBox[{"40", " ", "R1"}], 
       RowBox[{"3", " ", "\[Pi]"}]], "+", 
      RowBox[{
       FractionBox["25", "54"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         FractionBox["416", 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"160", " ", "\[Pi]"}], "9"], "-", 
         FractionBox["45064", 
          RowBox[{"81", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["800", 
           RowBox[{"9", " ", "\[Pi]"}]], 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{
          FractionBox["128", "\[Pi]"], 
          RowBox[{"Log", "[", "R1", "]"}]}], "+", 
         FractionBox["1200800", 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"22400", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7249", "288"], "-", 
         FractionBox[
          RowBox[{"3008", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "9"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "128"}], "-", 
            FractionBox["2560", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6463361"}], "+", 
             RowBox[{"3844800", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"226800", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"729", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"8000", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "44377"}], "+", 
             RowBox[{"27216", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"2187", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"39366", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "186624"}], " ", 
          SuperscriptBox["\[Pi]", "8"]}], "-", 
         RowBox[{"1296", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"98557", "+", 
            RowBox[{"3600", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"37791360", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}], "2"]}], "-", 
         RowBox[{"46656", " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             SuperscriptBox["\[Pi]", "6"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"847", "+", 
               RowBox[{"360", " ", 
                RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"187", "-", 
               RowBox[{"252", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"243", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"6314959", "-", 
            RowBox[{"686048", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"1665920", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"1071360", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"432", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"76095893", "+", 
            RowBox[{"504000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"12096000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"22202448", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"10000", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4937"}], "+", 
               RowBox[{"756", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"4017600", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"32000", " ", 
          RowBox[{"(", 
           RowBox[{"7397897", "-", 
            RowBox[{"5226984", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"1143072", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"602640", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"1", ",", "0", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["32", "\[Pi]"]}], 
       SuperscriptBox["R1", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", "+", 
         FractionBox["2240", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "3"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"640", " ", "\[Pi]"}], "3"], "-", 
         FractionBox["4252", 
          RowBox[{"3", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["1920", "\[Pi]"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}], "+", 
         FractionBox["101120", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         RowBox[{
          FractionBox["35840", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "4"]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"729", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{"16", " ", 
        SuperscriptBox["R1", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15552", " ", 
           SuperscriptBox["\[Pi]", "6"]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"5203", "+", 
             RowBox[{"6480", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"3240", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19"}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "31667"}], "+", 
             RowBox[{"17340", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "-", 
             RowBox[{"8505", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"800", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "30157"}], "+", 
             RowBox[{"19278", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8883369638937693`*^9, 3.88833697184182*^9}, 
   3.888342838819872*^9, {3.8884057619876995`*^9, 3.888405824314907*^9}, {
   3.897047267129204*^9, 3.8970472803834996`*^9}, 3.8974048608219995`*^9, 
   3.8974049052325573`*^9, 3.897412419494482*^9, {3.897412481179075*^9, 
   3.8974125066065044`*^9}},ExpressionUUID->"d4d752df-67f1-492c-8afa-\
64bf40fbe347"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"1", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      FractionBox[
       RowBox[{"172", " ", "R1"}], 
       RowBox[{"15", " ", "\[Pi]"}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["2071", "120"], "-", 
         FractionBox["791372", 
          RowBox[{"3375", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"215", " ", "\[Pi]"}], "9"], "-", 
         FractionBox["27888631", 
          RowBox[{"40500", " ", "\[Pi]"}]], "+", 
         RowBox[{
          FractionBox["40678", 
           RowBox[{"225", " ", "\[Pi]"}]], 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         FractionBox["5269420724", 
          RowBox[{"759375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         RowBox[{
          FractionBox["103544", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R1", "4"], "4374000000"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16875", " ", 
          RowBox[{"(", 
           RowBox[{"379941011", "-", 
            RowBox[{"117152640", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"40707584", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27278159"}], "+", 
             RowBox[{"14600250", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "4"]], "+", 
         FractionBox[
          RowBox[{"41280", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3755170591"}], "+", 
             RowBox[{"2266442280", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "+", 
             RowBox[{"167619375", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2500", "3"]}], "-", 
            FractionBox["79120", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"20667150000000000", " ", 
            SuperscriptBox["\[Pi]", "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "43933682150662500000"}], " ", 
             SuperscriptBox["\[Pi]", "8"]}], "-", 
            RowBox[{"590625", " ", 
             SuperscriptBox["\[Pi]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"2090328132722623", "-", 
               RowBox[{"5053559890060800", " ", 
                RowBox[{"Log", "[", "2", "]"}]}], "+", 
               RowBox[{"1073001029760000", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
               RowBox[{"181220490000000", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"54000", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2752503511727227961", "+", 
               RowBox[{"760077891821136000", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
               RowBox[{"5413412985750000", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
               RowBox[{"129921911658000000", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"356414895913230000", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"567600", " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4481228400433"}], "+", 
                  RowBox[{"278258321250", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"16757747015625000", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"331340800", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6208286696450548", "+", 
               RowBox[{"44958433387500", " ", 
                SuperscriptBox[
                 RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
               RowBox[{"1079002401300000", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"2153410203443625", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"59400116015625", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
               RowBox[{"77400", " ", 
                RowBox[{"Log", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "56447165167"}], "+", 
                  RowBox[{"24167288250", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"259459119000000", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"98023862272", " ", 
             RowBox[{"(", 
              RowBox[{"97422872599237", "-", 
               RowBox[{"78028518487500", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"18790734375000", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
               RowBox[{"7058734875000", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1075", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "108"]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["6393919", "18000"]}], "+", 
            FractionBox[
             RowBox[{"20339", " ", 
              RowBox[{"Log", "[", "2", "]"}]}], "54"]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"1000", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"3", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"12529876300139", "-", 
           RowBox[{"9374377393800", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"1776027366000", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
           RowBox[{"411864750000", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          RowBox[{"121500000", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"136687500", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], "43", " ", 
          RowBox[{"(", 
           RowBox[{"5904598330831", "+", 
            RowBox[{"25460730000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"611057520000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"1139700738600", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"310632", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13063411"}], "+", 
               RowBox[{"2463750", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"202449375000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"318028", " ", 
           RowBox[{"(", 
            RowBox[{"1263163097621", "-", 
             RowBox[{"853722922500", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"111628125000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"40489875000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], 
          RowBox[{"38443359375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"1", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["400", 
         RowBox[{"3", " ", "\[Pi]"}]]}], 
       SuperscriptBox["R1", "4"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1000", "3"], "+", 
         FractionBox["39904", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "5"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"12500", " ", "\[Pi]"}], "9"], "+", 
         FractionBox["328711", 
          RowBox[{"27", " ", "\[Pi]"}]], "-", 
         RowBox[{
          FractionBox["49880", 
           RowBox[{"9", " ", "\[Pi]"}]], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}], "+", 
         FractionBox["14315216", 
          RowBox[{"243", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         RowBox[{
          FractionBox["481600", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "6"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8883504845447536`*^9, 3.8883504974958115`*^9}, {
   3.897047267133192*^9, 3.8970472803870077`*^9}, 3.8974048580678315`*^9, 
   3.897404906674827*^9, {3.897412597912032*^9, 
   3.8974126464806376`*^9}},ExpressionUUID->"d8b684cb-b2c0-4c41-a759-\
2351bb39c385"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"1", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      FractionBox[
       RowBox[{"384", " ", "R1"}], 
       RowBox[{"35", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["675", "28"]}], "+", 
         FractionBox["12163072", 
          RowBox[{"42875", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"1152", " ", "\[Pi]"}], "35"], "-", 
         FractionBox["49433312", 
          RowBox[{"42875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"13824", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"49", " ", "\[Pi]"}]], "+", 
         FractionBox["1544254324736", 
          RowBox[{"157565625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         RowBox[{
          FractionBox["442368", 
           RowBox[{"175", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       FractionBox["1", "7411887000000"], 
       RowBox[{
        SuperscriptBox["R1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "24310125"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "822023737"}], "+", 
             RowBox[{"258048000", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{"12042240", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "39946409857"}], "+", 
              RowBox[{"20567010240", " ", 
               RowBox[{"Log", "[", "2", "]"}]}], "+", 
              RowBox[{"1823259375", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
           SuperscriptBox["\[Pi]", "2"]], "-", 
          FractionBox[
           RowBox[{"16777216", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "180040622648"}], "+", 
              RowBox[{"84584648925", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1545968490971939", "5378240000"]}], "-", 
         FractionBox[
          RowBox[{"952615296", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "214375"], "+", 
         FractionBox[
          RowBox[{"542343567168", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "1500625"], "-", 
         FractionBox[
          RowBox[{"120434688", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "1715"], "+", 
         FractionBox[
          RowBox[{"684288", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "49"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1117211678173828125", " ", 
            SuperscriptBox["\[Pi]", "6"]}]], 
          RowBox[{"67108864", " ", 
           RowBox[{"(", 
            RowBox[{"15730258651979516698", "-", 
             RowBox[{"12074853082109658750", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"2418383496419296875", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"714810296576250000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"304003177734375", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "32768", " ", 
          RowBox[{"(", 
           RowBox[{"2138182398053166608", "+", 
            RowBox[{"11425772641500000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"274218543396000000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"705147746508583875", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"18995855705859375", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
            RowBox[{"86400", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15991772127584"}], "+", 
               RowBox[{"5760318152925", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"78366648910725000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"965089453125", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "16", " ", 
          RowBox[{"(", 
           RowBox[{"1106635336932229411", "+", 
            RowBox[{"235113700114944000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"1899106965000000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"45578567160000000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"128193218607588750", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"3024000", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "317333726233"}], "+", 
               RowBox[{"18597245625", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"7121651118750000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"304003177734375", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "32", " ", 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"187613389687500", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "-", 
         RowBox[{"8508543750", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2049913"}], "+", 
            RowBox[{"945000", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"1157625", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1875199932197", "-", 
            RowBox[{"1256400444600", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"196401996000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"62511750000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"9408000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11127091500", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"2268", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1043272772"}], "+", 
               RowBox[{"160909875", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"771430221683", "+", 
               RowBox[{"53410039200", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"142722878445", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"20347574625", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"131072", " ", 
          RowBox[{"(", 
           RowBox[{"1373201491820174", "-", 
            RowBox[{"865001235498750", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"84426025359375", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"24417089550000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1420205565079794111534096655056896", 
          RowBox[{"28740270421021728515625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["3158882920391273577925574656", 
          RowBox[{"223442335634765625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["716378048598494353647616", 
          RowBox[{"506671962890625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["17889560585963121124", 
          RowBox[{"450375078125", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"1017879579691944", " ", "\[Pi]"}], "1838265625"], "+", 
         FractionBox[
          RowBox[{"34604594784", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "1500625"], "+", 
         FractionBox[
          RowBox[{"20736", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "1225"], "+", 
         FractionBox[
          RowBox[{"204097978368", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4096"}], "+", 
             RowBox[{"1225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"52521875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"89436192768", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4096"}], "+", 
             RowBox[{"1225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"52521875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"146767085568", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"60025", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"146767085568", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"60025", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"9393093476352", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"9393093476352", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"9393093476352", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"9393093476352", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"3488011517952", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"3488011517952", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"9393093476352", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"9393093476352", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"10995839869645616624697344", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"1182234580078125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"3122937435378230624256", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"2251875390625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"104385083594839968", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"1838265625", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"1320395904", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "4375"], "-", 
         RowBox[{
          FractionBox["124416", "245"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         FractionBox[
          RowBox[{"26133014380037013504", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"64339296875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1029660130430208", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"52521875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"199314432", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "1715"], "+", 
         FractionBox[
          RowBox[{"18336927744", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"12005", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"1224384142091747328", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"12867859375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"69148918038528", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"10504375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"132876288", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"1715", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"58477510656", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"60025", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"5376", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"5", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"29385219410201935872", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"12867859375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1659574032924672", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"10504375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"3189030912", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"1715", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"1403460255744", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"60025", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2496098881746691952738304", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"56296884765625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"14993300020134754123776", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"2251875390625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2763202698744640512", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"9191328125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"16974030370176", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"7503125", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"56360448", " ", "\[Pi]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "6125"], "-", 
         FractionBox[
          RowBox[{"9384904508062040064", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"1838265625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"13305843465633792", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"52521875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"797257728", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"343", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"58551658610688", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"16413452402688", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"393922857664512", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"3367821608742813696", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"262609375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"31641559039475712", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"52521875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"361818772992", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"42875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"68503537188864", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"214375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"587068342272", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"1202213866917460967424", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"321696484375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"1297614947676585984", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"1838265625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"36434444931072", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"16796160", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"49", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"72796474441728", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"2100875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"8886288384", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"1715", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"3494230773202944", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"7503125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"568722456576", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"6125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"76347063775789056", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"1838265625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"37278839734272", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"1500625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"4550639616", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"1225", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"1", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1792", 
         RowBox[{"5", " ", "\[Pi]"}]]}], 
       SuperscriptBox["R1", "6"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["5376", "5"], "+", 
         FractionBox["385024", 
          RowBox[{"75", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], 
       SuperscriptBox["R1", "7"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8883522004799976`*^9, 3.8883522275078135`*^9}, {
   3.888405880664562*^9, 3.8884059124287577`*^9}, {3.897047267138156*^9, 
   3.8970472803903055`*^9}, {3.89740485523273*^9, 3.897404855429202*^9}, 
   3.8974049082328367`*^9, 3.897412764448627*^9, 3.897412802895297*^9, {
   3.8974128335060673`*^9, 
   3.897412858470806*^9}},ExpressionUUID->"af7f8139-7901-4661-9cfd-\
6c3b17cd49fa"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"2", ",", "0", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      FractionBox[
       RowBox[{"124", " ", "R1"}], 
       RowBox[{"5", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1139", "60"]}], "+", 
         FractionBox["218488", 
          RowBox[{"375", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"372", " ", "\[Pi]"}], "5"], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "543717"}], "+", 
             RowBox[{"71920", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
          RowBox[{"375", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"216", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], "\[Pi]"], "-", 
         FractionBox[
          RowBox[{"496", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "496759"}], "+", 
             RowBox[{"244125", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"9375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["455304941", "216000"], "-", 
         FractionBox[
          RowBox[{"93568", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "25"], "-", 
         FractionBox[
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{"832", "+", 
             RowBox[{"225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"25", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "15349060673"}], "+", 
           RowBox[{"9832019520", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"339822000", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          RowBox[{"84375", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"992", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "644978801"}], "+", 
             RowBox[{"364429800", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"421875", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"210937500", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9416250000"}], " ", 
          SuperscriptBox["\[Pi]", "8"]}], "+", 
         RowBox[{"12500", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "293188129"}], "+", 
            RowBox[{"19418400", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"1518750000000", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}], "2"]}], "+", 
         RowBox[{"125", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1089203434177", "-", 
            RowBox[{"571176605200", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"332127552000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"115891560000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"225000", " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"607500", " ", 
             SuperscriptBox["\[Pi]", "6"]}], "-", 
            RowBox[{"625", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"109669", "+", 
               RowBox[{"43200", " ", 
                RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "728569"}], "+", 
               RowBox[{"732375", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"7936", " ", 
          RowBox[{"(", 
           RowBox[{"2618784693283", "-", 
            RowBox[{"1700870141250", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"357582093750", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"233766253125", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1565477728139", "+", 
            RowBox[{"10655568000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"255733632000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"418280490000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"22320", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "45465859"}], "+", 
               RowBox[{"11913300", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"54294097500", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"2", ",", "0", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"72", " ", 
         SuperscriptBox["R1", "2"]}], "\[Pi]"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "216"}], "-", 
         FractionBox["27408", 
          RowBox[{"25", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1080"}], " ", "\[Pi]"}], "+", 
         FractionBox[
          RowBox[{"9417", "+", 
           RowBox[{"9600", " ", 
            RowBox[{"Log", "[", "2", "]"}]}]}], "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"4800", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], "\[Pi]"], "+", 
         FractionBox[
          RowBox[{"448", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "120157"}], "+", 
             RowBox[{"104625", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["634766", "25"], "-", 
         RowBox[{"2592", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"28800", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"14400", "+", 
            FractionBox["104224", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["R1", "2"], "]"}]}], "+", 
         FractionBox[
          RowBox[{"227370904", "-", 
           RowBox[{"88248192", " ", 
            RowBox[{"Log", "[", "2", "]"}]}], "+", 
           RowBox[{"37800000", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], 
          RowBox[{"375", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"448", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "145634806"}], "+", 
             RowBox[{"81419175", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
          RowBox[{"9375", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8974055603234253`*^9, 3.8974055649317145`*^9}, {
  3.8974129103522806`*^9, 
  3.8974129242298822`*^9}},ExpressionUUID->"4aa712de-ce96-47f8-b1de-\
9d48e472e5b6"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"2", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      FractionBox[
       RowBox[{"2168", " ", "R1"}], 
       RowBox[{"105", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5497", "120"]}], "+", 
         FractionBox["708183704", 
          RowBox[{"1157625", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3794", " ", "\[Pi]"}], "45"], "-", 
         FractionBox["10716190952", 
          RowBox[{"3472875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"2125724", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"1575", " ", "\[Pi]"}]], "+", 
         FractionBox["365513033598424", 
          RowBox[{"12762815625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"2350112", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"225", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3602177082000000", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "56723625"}], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "601632543289"}], "+", 
            RowBox[{"299982170880", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"47040", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19228352014496209"}], "+", 
            RowBox[{"12937213341304560", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"1266077095809750", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"277504", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21867735794507077"}], "+", 
            RowBox[{"11651303441654100", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["14475526654709233061", "16803158400000"]}], "-", 
         FractionBox[
          RowBox[{"54092317879", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "810000"], "+", 
         FractionBox[
          RowBox[{"169093630596901", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "59535000"], "-", 
         FractionBox[
          RowBox[{"1799425366", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "2025"], "-", 
         FractionBox[
          RowBox[{"56", " ", 
           RowBox[{"(", 
            RowBox[{"325396", "+", 
             RowBox[{"77175", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"675", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"286441309", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "2700"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"814447313388720703125", " ", 
            SuperscriptBox["\[Pi]", "6"]}]], "2168", " ", 
          RowBox[{"(", 
           RowBox[{"2984175706019813026461829361", "-", 
            RowBox[{"2275919566385657779585215000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"558829266623771417032500000", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"268903797247564868403000000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1329709899410156250", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], 
          RowBox[{"(", 
           RowBox[{"2404142881179096592385784161", "+", 
            RowBox[{"17329623811646999770260000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"415910971479527994486240000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"862120932059087578127171250", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"33363885825308846611125000", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
            RowBox[{"13658400", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "123070352022552236861"}], "+", 
               RowBox[{"56925228395300296500", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"91434776047395963219450000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3752267793750000", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], 
          RowBox[{"(", 
           RowBox[{"497130491392809837478063", "+", 
            RowBox[{"167736113542221450184000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"1474037292558144825000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"35376895021395475800000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"64389339278075701299375", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"98000", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5059631206781787556"}], "+", 
               RowBox[{"448739925324835725", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"3365549439936267937500", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"92953", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "1350"]}], "+", 
         FractionBox[
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1412332121", "+", 
             RowBox[{"2604011900", " ", 
              RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "472500"], "-", 
         FractionBox[
          RowBox[{"5488", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"3", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox["587737265326302439", "510512625000"], "-", 
           FractionBox[
            RowBox[{"22841105869303", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "23152500"], "+", 
           FractionBox[
            RowBox[{"5812863551", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "23625"], "-", 
           FractionBox[
            RowBox[{"3720017", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "75"]}], "\[Pi]"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"221618316568359375", " ", 
            SuperscriptBox["\[Pi]", "5"]}]], 
          RowBox[{"2168", " ", 
           RowBox[{"(", 
            RowBox[{"11410626894812627906687", "-", 
             RowBox[{"7425091156906950975000", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
             RowBox[{"1080235572239911500000", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
             RowBox[{"503959963481188200000", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"9380669484375", " ", 
            SuperscriptBox["\[Pi]", "3"]}]], 
          RowBox[{"(", 
           RowBox[{"197399979271696080497", "+", 
            RowBox[{"979338933649314000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"23504134407583536000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"41902983499310235750", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"2921380", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "47423597991361"}], "+", 
               RowBox[{"11424546485100", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"5315444879275755000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"2", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1568", " ", 
         SuperscriptBox["R1", "4"]}], 
        RowBox[{"3", " ", "\[Pi]"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5488", "3"]}], "-", 
         FractionBox["6246976", 
          RowBox[{"675", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "5"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"96040", " ", "\[Pi]"}], "9"]}], "-", 
         FractionBox["11574556", 
          RowBox[{"135", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"372400", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}]}], 
          RowBox[{"9", " ", "\[Pi]"}]], "-", 
         FractionBox["98661324256", 
          RowBox[{"151875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"23795968", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], 
       SuperscriptBox["R1", "6"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.897405569817077*^9, 3.8974055736645517`*^9}, 
   3.897413040045997*^9, {3.897413081509941*^9, 3.897413096523546*^9}, 
   3.8974131362587767`*^9},ExpressionUUID->"540adced-0057-4f7a-afd9-\
9dd8f7db3dc4"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"2", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      FractionBox[
       RowBox[{"6016", " ", "R1"}], 
       RowBox[{"315", " ", "\[Pi]"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["17977", "315"]}], "+", 
         FractionBox["20972546048", 
          RowBox[{"31255875", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
       SuperscriptBox["R1", "2"]}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"96256", " ", "\[Pi]"}], "945"], "-", 
         FractionBox["78349231424", 
          RowBox[{"18753525", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"159448064", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"99225", " ", "\[Pi]"}]], "+", 
         FractionBox["105749312981270528", 
          RowBox[{"3101364196875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"144769024", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"14175", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], 
       SuperscriptBox["R1", "3"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"984745159791750000", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1969120125"}], " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6898712300491"}], "+", 
            RowBox[{"3214472970240", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"189665280", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1835302358948351"}], "+", 
            RowBox[{"1113247401194880", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"116805205251000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"394264576", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5330860819423847"}], "+", 
            RowBox[{"2627739872238600", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"18467442972783578418750000000", " ", 
         SuperscriptBox["\[Pi]", "6"]}]], 
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1768518891881626215651102720000000"}], " ", 
          SuperscriptBox["\[Pi]", "8"]}], "-", 
         RowBox[{"5168940328125", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"10020370110172880395529", "-", 
            RowBox[{"17571294730863180840960", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"4796905038974602444800", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"673635241956999168000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"92484403200", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3372152694551853549120000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"40608000", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9394878186719057323"}], "+", 
               RowBox[{"3850432188817402440", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"49", " ", 
             RowBox[{"(", 
              RowBox[{"11636777002170215783981341", "+", 
               RowBox[{"1651666625902948677120000", " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"4", ",", 
                  FractionBox["1", "2"]}], "]"}]}], "-", 
               RowBox[{"4027837389726969879786000", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"147077055471176727750000", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
               RowBox[{"400776329267483374800000", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"807453851648", " ", 
          RowBox[{"(", 
           RowBox[{"258994560983332541679616831", "-", 
            RowBox[{"195359102057510089851915000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"42394320816171693134062500", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"16345175870012504319000000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"192036096000", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"21892112470096521013114283", "+", 
            RowBox[{"6142018989920492464128000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"55889702161812086400000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"1341352851883490073600000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"2658255963330339754830000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"134400", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "155934010668428797037"}], "+", 
               RowBox[{"12546631122036165000", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"153297020254696416000000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4362113325015017578125", " ", 
         SuperscriptBox["\[Pi]", "5"]}]], "16", " ", 
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"29621134406535840000000", " ", 
          SuperscriptBox["\[Pi]", "8"]}], "-", 
         RowBox[{"99243654300000", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13162662353"}], "+", 
            RowBox[{"23543503200", " ", 
             RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"843908625", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"595935328828248257", "-", 
            RowBox[{"474387146047752000", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "+", 
            RowBox[{"98722996152480000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
            RowBox[{"24918443786880000", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"24641536", " ", 
          RowBox[{"(", 
           RowBox[{"1660073071523430151247", "-", 
            RowBox[{"1048001447977994002500", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"120850114332220875000", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"45630998790293700000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"108864000", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"78525841457604221573", "+", 
            RowBox[{"288562893626952000", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "2", "]"}], "4"]}], "+", 
            RowBox[{"6925509447046848000", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"4", ",", 
               FractionBox["1", "2"]}], "]"}]}], "-", 
            RowBox[{"16057485835252369200", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"31584", " ", 
             RowBox[{"Log", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1638245912204023"}], "+", 
               RowBox[{"328136365541250", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"1812294987415920000", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["89817405544456682937925465010494639613935616", 
          RowBox[{"100211126584540265470338134765625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox["114531742598540180213642955043096231936", 
          RowBox[{"432830694674615119189453125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox["5243037673464943848165643518101504", 
          RowBox[{"196295099625675791015625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox["4564838526153000562261812208", 
          RowBox[{"6462390111133359375", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"9800748887077861495808", " ", "\[Pi]"}], 
          "586157833209375"], "+", 
         FractionBox[
          RowBox[{"1004095821479936", " ", 
           SuperscriptBox["\[Pi]", "3"]}], "1969120125"], "+", 
         FractionBox[
          RowBox[{"49283072", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "297675"], "+", 
         FractionBox[
          RowBox[{"2765926860587008", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "565504"}], "+", 
             RowBox[{"99225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"3101364196875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"267134751997952", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "565504"}], "+", 
             RowBox[{"99225", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"1033788065625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"738660499327025152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"738660499327025152", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1341316499834404864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1341316499834404864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"1341316499834404864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1341316499834404864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"30086051443769344", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"1093955625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"30086051443769344", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"1093955625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1341316499834404864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "1"}]}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"1341316499834404864", " ", 
           RowBox[{"Li", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", "1"}], "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"81187132539295587889715996532932608", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"458021899126576845703125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"301206011223465516405834317824", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"10770650185222265625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"41583574052030784235904", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], 
          RowBox[{"36182582296875", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"29745226908889088", " ", "\[Pi]", " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "9845600625"], "-", 
         FractionBox[
          RowBox[{"40818704384", " ", 
           SuperscriptBox["\[Pi]", "3"], " ", 
           RowBox[{"Log", "[", "2", "]"}]}], "4465125"], "+", 
         FractionBox[
          RowBox[{"931671639098069221939085312", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"102577620811640625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"13542842558744403789824", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], 
          RowBox[{"27912277771875", " ", "\[Pi]"}]], "+", 
         FractionBox[
          RowBox[{"95199423299584", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "31255875"], "+", 
         FractionBox[
          RowBox[{"529832390373834752", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "3"]}], 
          RowBox[{"9845600625", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"12522171387961465102139392", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"6838508054109375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"4117313111489978826752", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"27912277771875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"190398846599168", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"]}], 
          RowBox[{"93767625", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"20934444005195776", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "5"]}], 
          RowBox[{"656373375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"43008", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["R1", "2"], "]"}]}], 
          RowBox[{"5", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"100177371103691720817115136", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"2279502684703125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"32938504891919830614016", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"9304092590625", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"1523190772793344", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"31255875", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"167475552041566208", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}]}], 
          RowBox[{"218791125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"17074722170808573959926277050728448", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"21810566625075087890625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"12356879161231865060285720035328", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"96935851667000390625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"258998696004668030045978624", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"43961837490703125", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"14792242366909468672", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"443052028125", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"352854474752", " ", "\[Pi]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "1488375"], "-", 
         FractionBox[
          RowBox[{"302536909669894775539499008", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"2930789166046875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"18420887774498975383552", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"3101364196875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "-", 
         FractionBox[
          RowBox[{"380797693198336", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"6251175", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"35715109489922277376", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"29536801875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"1556582636900581376", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"5907360375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"12452661095204651008", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"4", ",", 
             FractionBox["1", "2"]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          RowBox[{"1969120125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"32620100348546394257096704", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"139561388859375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"8135768735097271877632", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"620272839375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"3297459513884672", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"18753525", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"11660880805969788928", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"1406514375", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"83832281239650304", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "3"]}], 
          RowBox[{"5740875", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"405852033397035188344317804544", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"4615992936523828125", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "+", 
         FractionBox[
          RowBox[{"5785858209694991125577728", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"418684166578125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"2701447056257449984", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"5907360375", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"40818704384", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"6615", " ", "\[Pi]"}]], "-", 
         FractionBox[
          RowBox[{"4304913390077902585856", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"3101364196875", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "+", 
         FractionBox[
          RowBox[{"3806262546399232", " ", 
           RowBox[{"Log", "[", "2", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"31255875", " ", 
           SuperscriptBox["\[Pi]", "3"]}]], "+", 
         FractionBox[
          RowBox[{"1954298140258727886848", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"147684009375", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"6911704038375424", " ", 
           RowBox[{"Zeta", "[", "3", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"4465125", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"1505187819252173775044608", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"976929722015625", " ", 
           SuperscriptBox["\[Pi]", "7"]}]], "-", 
         FractionBox[
          RowBox[{"5323349858717794304", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"9845600625", " ", 
           SuperscriptBox["\[Pi]", "5"]}]], "-", 
         FractionBox[
          RowBox[{"4706730508288", " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"99225", " ", 
           SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"2", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"10752", " ", 
         SuperscriptBox["R1", "6"]}], 
        RowBox[{"5", " ", "\[Pi]"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["43008", "5"]}], "-", 
         FractionBox["49389568", 
          RowBox[{"1125", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], 
       SuperscriptBox["R1", "7"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8974055790648527`*^9, 3.897405582926996*^9}, {
   3.8974132135889206`*^9, 3.89741324106695*^9}, 
   3.89741327447701*^9},ExpressionUUID->"9795a5e2-e4d2-49cd-bad4-\
8acbdaf8bc10"]
},
WindowSize->{1018.5, 567.75},
WindowMargins->{{Automatic, -1180.5}, {Automatic, -274.5}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f8b35988-9ddc-4d14-b80e-6bb34bd7ffe3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 14577, 417, 777, "Input",ExpressionUUID->"19ba7bab-58b9-4549-b7a5-67f173d326dd"],
Cell[15138, 439, 10129, 273, 597, "Input",ExpressionUUID->"4e141514-5bcc-497f-b55c-13be56768ec9"],
Cell[25270, 714, 23391, 635, 1222, "Input",ExpressionUUID->"91c1ad80-4283-4a0b-9280-7beb1fecfca3"],
Cell[48664, 1351, 23816, 616, 1372, "Input",ExpressionUUID->"3ee17afd-01f5-4311-87fe-030bf6fefebf"],
Cell[72483, 1969, 23817, 630, 1232, "Input",ExpressionUUID->"d71532fe-b98a-4e6f-b7c6-2b48bb1beeb2"],
Cell[96303, 2601, 24200, 628, 1420, "Input",ExpressionUUID->"0e2001a8-bbbf-4325-9d15-dea1f53fe20a"],
Cell[120506, 3231, 22632, 573, 1465, "Input",ExpressionUUID->"843d72ea-3767-4e17-816e-e69229510ae8"],
Cell[143141, 3806, 23822, 604, 1519, "Input",ExpressionUUID->"0c1f4cff-565b-4893-a921-03532731af8e"],
Cell[166966, 4412, 23710, 606, 1523, "Input",ExpressionUUID->"40d0a0c5-b08e-4a00-98fa-d68216bd0eef"],
Cell[190679, 5020, 8960, 246, 433, "Input",ExpressionUUID->"d4d752df-67f1-492c-8afa-64bf40fbe347"],
Cell[199642, 5268, 10708, 275, 806, "Input",ExpressionUUID->"d8b684cb-b2c0-4c41-a759-2351bb39c385"],
Cell[210353, 5545, 24721, 629, 1617, "Input",ExpressionUUID->"af7f8139-7901-4661-9cfd-6c3b17cd49fa"],
Cell[235077, 6176, 9047, 247, 527, "Input",ExpressionUUID->"4aa712de-ce96-47f8-b1de-9d48e472e5b6"],
Cell[244127, 6425, 11138, 282, 1027, "Input",ExpressionUUID->"540adced-0057-4f7a-afd9-9dd8f7db3dc4"],
Cell[255268, 6709, 25523, 621, 1929, "Input",ExpressionUUID->"9795a5e2-e4d2-49cd-bad4-8acbdaf8bc10"]
}
]
*)



==> Robin_QNM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    280245,       8071]
NotebookOptionsPosition[    278391,       8035]
NotebookOutlinePosition[    278791,       8051]
CellTagsIndexPosition[    278748,       8048]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SPack", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uSub", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "1"], "->", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "2"]}]}], ",", 
      RowBox[{
       SubscriptBox["u", "2"], "->", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "2"]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]Sol", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"SPack", ",", "\"\<\[Omega]Sol_7\>\""}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.898193638478215*^9, 3.8981937071639795`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"df5a065a-2b7d-4363-a588-b209e9f57f88"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "0"], "=", 
    FractionBox[
     SqrtBox[
      RowBox[{"2", "+", "m"}]], 
     SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "1"], "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m"}], "6"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "2"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"36", "+", 
         RowBox[{"2", " ", 
          SqrtBox["3"], " ", "\[Pi]"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"108", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"2", "+", "m"}]]}]], "-", 
     FractionBox[
      RowBox[{"m", " ", 
       SqrtBox[
        RowBox[{"2", "+", "m"}]], " ", 
       RowBox[{"Log", "[", "3", "]"}]}], 
      RowBox[{"12", " ", 
       SqrtBox["2"]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "3"], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"m", " "}], "3888"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"648", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Pi]"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"216", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"24", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "\[Pi]"}], "+", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "m"}], "648"], "  ", 
      RowBox[{"(", 
       RowBox[{"108", "+", 
        RowBox[{"36", " ", "m"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "\[Pi]"}], "+", 
        RowBox[{
         SqrtBox["3"], " ", "m", " ", "\[Pi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "2"}], ")"}]}], "432"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "3", "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "2"}], ")"}], " "}], 
       RowBox[{"36", 
        SqrtBox["3"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            SqrtBox["3"], " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[ImaginaryI]"}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "4"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["m", 
       RowBox[{"209952", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "81"}], " ", 
         RowBox[{"(", 
          RowBox[{"1728", "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2160", "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"888", "+", 
                 RowBox[{"121", " ", "m"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{"162", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"88", "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"44", "+", "m"}], ")"}]}]}], ")"}], " ", "\[Pi]"}], "+", 
        RowBox[{"27", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "m"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", 
          RowBox[{"(", 
           RowBox[{"72", "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"44", "+", 
               RowBox[{"5", " ", "m"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"30", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "3", "]"}]}], 
      RowBox[{"7776", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"2", "+", "m"}]]}]], "+", 
     FractionBox[
      RowBox[{"m", " ", 
       SqrtBox[
        RowBox[{"2", "+", "m"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "m"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"7", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "2"]}], 
      RowBox[{"7776", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "3"]}], 
      RowBox[{"864", " ", 
       SqrtBox["2"]}]], "-", " ", 
     RowBox[{
      FractionBox["\[ImaginaryI]", 
       RowBox[{"18", " ", 
        SqrtBox["3"]}]], 
      FractionBox[
       RowBox[{"m", 
        SqrtBox[
         RowBox[{"2", "+", "m"}]]}], 
       SqrtBox["2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Log", "[", "3", "]"}], "-", 
           FractionBox["\[Pi]", 
            RowBox[{"3", " ", 
             SqrtBox["3"]}]]}], ")"}]}]}], ")"}], 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], " ", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"36", " ", 
        SqrtBox["3"]}]], " ", 
      FractionBox[
       RowBox[{"m", 
        SqrtBox[
         RowBox[{"2", "+", "m"}]]}], 
       SqrtBox["2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}], "-", 
        RowBox[{
         FractionBox["2", "3"], 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           SqrtBox["3"]}], ")"}], 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], " ", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "-", 
           SqrtBox["3"]}], ")"}], 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], 
         RowBox[{"3", "/", "2"}]], " "}], 
       RowBox[{"324", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", "1", ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", "1", ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             SubscriptBox["u", "2"]], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "5"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "15116544"], "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "279936"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", "m"}], ")"}], "2"]}], "+", 
        RowBox[{"15552", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
        RowBox[{"216", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "144"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], "-", 
           RowBox[{"54", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", "m"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"5", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "18"}], " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "m"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"11", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "1259712"], "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11664", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "m"}], ")"}]}], "-", 
        RowBox[{"108", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "432"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "162"}], "+", 
              RowBox[{"11", " ", "m"}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
        "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "m"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "279936"], "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "144"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}]}], "-", 
           RowBox[{"54", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", "m"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"5", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "-", 
           RowBox[{"228", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "m"}], ")"}], " ", "\[Pi]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "3", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "m"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"29", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "3"]}], "139968"], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"213", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"41", " ", 
          SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "4"]}], "186624"], "+", 
     RowBox[{
      FractionBox["1", "648"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "324"], " ", "\[ImaginaryI]", " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "648"], " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"81", " ", 
       SqrtBox["3"]}]], "-", 
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"162", " ", 
       SqrtBox["3"]}]], "-", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"162", " ", 
       SqrtBox["3"]}]], "+", 
     FractionBox[
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"81", " ", 
       SqrtBox["3"]}]], "-", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "486"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "972"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"162", " ", 
       SqrtBox["3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "1458"], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "m"}], ")"}]}], 
          RowBox[{"81", " ", 
           SqrtBox["3"]}]]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"81", " ", 
          SqrtBox["3"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "m"}], ")"}]}], 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"81", " ", 
          SqrtBox["3"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "m"}], ")"}]}], 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "m"}], ")"}]}], 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}]}]]}], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"972", " ", 
          SqrtBox["3"]}]], "+", 
        RowBox[{
         FractionBox["1", "972"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         "2916"], "+", 
        RowBox[{
         FractionBox["1", "972"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"972", " ", 
          SqrtBox["3"]}]], "-", 
        RowBox[{
         FractionBox["1", "972"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         "8748"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "2916"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             SqrtBox["3"], " ", 
             RowBox[{"(", 
              RowBox[{"144", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"54", "-", 
                  RowBox[{"5", " ", "m"}]}], ")"}], " ", "m"}]}], ")"}]}], 
            "+", 
            RowBox[{"72", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}], " ", "\[Pi]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "34992"], "+", 
        RowBox[{
         FractionBox["1", "324"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "36"}], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "5832"], "+", 
        FractionBox[
         RowBox[{"7", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"1296", " ", 
          SqrtBox["3"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "34992"], "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox["3"]}]}], ")"}]}], "+", 
              RowBox[{"54", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["3"]}], ")"}], " ", "m"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", 
               SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "m"}], ")"}], " ", "\[Pi]"}], "-", 
           RowBox[{
            SqrtBox["3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "324"], " ", 
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", 
           SqrtBox["3"]}], ")"}], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "162"], " ", "\[ImaginaryI]", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "21"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "5832"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], "3888"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "34992"], "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "72"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox["3"]}]}], ")"}]}], "-", 
              RowBox[{"54", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["3"]}], ")"}], " ", "m"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"5", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", 
               SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
           RowBox[{"18", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "m"}], ")"}], " ", "\[Pi]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"2", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "5832"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"8", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], "3888"]}], ")"}]}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Omega]", "6"], "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2720977920", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], 
         RowBox[{"5", "/", "2"}]]}]], "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"29160", " ", 
         RowBox[{"(", 
          RowBox[{"103680", "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"235008", "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"202176", "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"80208", "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"13668", "+", 
                    RowBox[{"605", " ", "m"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"9720", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "79488"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "79488"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20736"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "264"}], "+", 
                    RowBox[{"89", " ", "m"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", "\[Pi]"}], "+", 
        RowBox[{"3240", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1728", " ", 
            RowBox[{"(", 
             RowBox[{"10", "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"432", " ", 
               RowBox[{"(", 
                RowBox[{"17", "-", 
                 RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2376"}], "+", 
                 RowBox[{"432", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "909"}], "+", 
                    RowBox[{"226", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"1080", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2304", " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"272", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"468", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"64", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "207"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"16", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["\[Pi]", "3"]}], "-", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "18"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"7", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "m"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"75", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"157", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "5"], " ", 
         SuperscriptBox["\[Pi]", "5"]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", "1", ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"486", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"2916", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", 
       SqrtBox["2"], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
        "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["3"]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1", ",", 
          SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1", ",", 
          SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"2916", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"729", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"1944", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     RowBox[{
      FractionBox["1", "243"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["2", "3"]], " ", "m", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "m"}], ")"}], 
       RowBox[{"5", "/", "2"}]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
       "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1", ",", 
          SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1", ",", 
          SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{"7", " ", "\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"1944", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"1944", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"648", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"486", " ", 
       SqrtBox["6"]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"243", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"972", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"324", " ", 
       SqrtBox["6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"648", " ", 
       SqrtBox["6"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"181398528", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]], "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5832"}], " ", 
         RowBox[{"(", 
          RowBox[{"51840", "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"62208", "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"24480", "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"3432", "+", 
                    RowBox[{"127", " ", "m"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"1296", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20736"}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "10368"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"1512", "+", 
                 RowBox[{"811", " ", "m"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", "\[Pi]"}], "+", 
        RowBox[{"1944", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "576"}], "+", 
           RowBox[{"240", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "112"}], "+", 
              RowBox[{"52", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"48", "-", 
                 RowBox[{"19", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "57"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"7", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "m"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"111", "-", 
           RowBox[{"17", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "4"], " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"30233088", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"2", "+", "m"}]]}]], "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"324", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1728", " ", 
            RowBox[{"(", 
             RowBox[{"38", "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"432", " ", 
               RowBox[{"(", 
                RowBox[{"89", "-", 
                 RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "216"}], "+", 
                 RowBox[{"432", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1707"}], "+", 
                    RowBox[{"226", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"324", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"768", " ", "\[ImaginaryI]"}], "-", 
           RowBox[{"2864", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"156", " ", "\[ImaginaryI]"}], "-", 
              RowBox[{"592", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "69"}], " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"220", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}], 
         " ", "\[Pi]"}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{"42", "-", 
           RowBox[{"23", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", "m"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "327"}], " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"7", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "3", "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"10077696", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"m", " ", 
       SqrtBox[
        RowBox[{"2", "+", "m"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"324", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4288"}], "+", 
            RowBox[{"720", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "960"}], "+", 
               RowBox[{"156", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"292", "-", 
                  RowBox[{"57", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "57"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"101", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"201", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"95", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "3"]}]}], "+", 
     FractionBox[
      RowBox[{"m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"582", "-", 
            RowBox[{"131", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "m"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "639"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"647", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "4"]}], 
      RowBox[{"6718464", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1687", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"345", " ", 
          SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "5"]}], 
      RowBox[{"3732480", " ", 
       SqrtBox["2"]}]], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"5", "/", "6"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", "m"}], ")"}]}], 
          RowBox[{"243", " ", 
           SqrtBox["6"]}]]}], "+", 
        RowBox[{
         FractionBox["1", "243"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["2", "3"]], " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "m"}], ")"}], 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              SqrtBox["3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"5832", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"648", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "m"}], ")"}]}], 
         RowBox[{"972", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"243", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "m"}], ")"}]}], 
         RowBox[{"243", " ", 
          SqrtBox["6"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", 
          SqrtBox["2"], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"243", " ", 
          SqrtBox["3"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
          RowBox[{"1944", " ", 
           SqrtBox["6"]}]]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"648", " ", 
          SqrtBox["6"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
          RowBox[{"1944", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"648", " ", 
          SqrtBox["6"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
         RowBox[{"1458", " ", 
          SqrtBox["6"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"486", " ", 
          SqrtBox["6"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
          RowBox[{"5832", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["6"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
          RowBox[{"1944", " ", 
           SqrtBox["6"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"5", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"648", " ", 
          SqrtBox["6"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
         RowBox[{"1944", " ", 
          SqrtBox["6"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"5", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"648", " ", 
          SqrtBox["6"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
          RowBox[{"3888", " ", 
           SqrtBox["6"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"5", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1296", " ", 
          SqrtBox["6"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], "+", 
                SqrtBox["3"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"1944", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"2916", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"3888", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], "+", 
                SqrtBox["3"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"1944", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"2916", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
         RowBox[{"69984", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"23328", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], "+", 
                SqrtBox["3"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"3", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"11664", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"3888", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"144", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "13"}], " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"17", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"69984", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"69", "+", 
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"34992", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[ImaginaryI]", "+", 
                SqrtBox["3"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"3888", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"11", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"5832", " ", 
          SqrtBox["6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"13", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"17", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"17", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"5832", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"25", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", "m"}], ")"}]}], 
         RowBox[{"972", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            SqrtBox["3"]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"486", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["6"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"17496", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", "m", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{"\[ImaginaryI]", "+", 
                SqrtBox["3"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", "m"}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
          RowBox[{"5832", " ", 
           SqrtBox["6"]}]]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"17", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"17", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", "\[Pi]"}], 
         RowBox[{"104976", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"25", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"34992", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "6"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"3888", " ", 
          SqrtBox["6"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"29", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"108", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"33", "-", 
                  RowBox[{"13", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"84", "-", 
                  RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"209952", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"42", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"11", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"34992", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"23328", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"13", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"84", "+", 
                  RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"139968", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"23328", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"189", "+", 
            RowBox[{"47", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"46656", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "-", 
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "84"}], "-", 
                  RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"13", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}]}],
             "-", 
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"209952", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"11664", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"7776", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "384"}], "+", 
               RowBox[{"80", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "84"}], "+", 
                  RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}], "+", 
                  RowBox[{"39", " ", "m"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"], " ", "m"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "33"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"17", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"209952", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"39", "-", 
               RowBox[{"29", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{"19", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"104976", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"11", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"69984", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"81", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "84"}], "+", 
                  RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}], "+", 
                  RowBox[{"15", " ", "m"}], "-", 
                  RowBox[{"13", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"], " ", "m"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"11", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"314928", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"5832", " ", 
          SqrtBox["6"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"51", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"11", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"34992", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"216", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"13", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}], "-", 
               RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "m"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", 
                  RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"13", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"419904", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"23328", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "111"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"53", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"46656", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"108", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "384"}], "-", 
               RowBox[{"80", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "84"}], "-", 
                  RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"39", "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"419904", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "126"}], "-", 
               RowBox[{"66", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"11", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"69984", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "87"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"55", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"46656", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"216", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"13", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}], "+", 
               RowBox[{"28", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "m"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "-", 
                  RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
         RowBox[{"419904", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "21"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"17", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"69984", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"81", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"67", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"46656", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"3779136", " ", 
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"2", "+", "m"}]]}]], "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"324", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"864", " ", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"216", " ", 
                  RowBox[{"(", 
                   RowBox[{"19", "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}]}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"432", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69"}], "+", 
                    RowBox[{"59", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"972", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"5", " ", "m"}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
           "-", 
           RowBox[{"18", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"7", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "m"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"7", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "3"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"243", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            RowBox[{"3", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
         RowBox[{"972", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"486", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"2", "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "1944"], 
        "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"11", "+", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "1944"], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1104"}], "+", 
               RowBox[{"400", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}], "+", 
               RowBox[{"92", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                  SqrtBox["3"]}], ")"}], " ", "m"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"63", "-", 
                  RowBox[{"29", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", 
                SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "15"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"13", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"11", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"209952", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"93", "-", 
               RowBox[{"37", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "19"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"13", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"46656", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"192", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"85", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "3"]}], 
         RowBox[{"69984", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"3779136", " ", 
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"2", "+", "m"}]]}]], "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "648"}], " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2592"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1296"}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"216", "+", 
                    RowBox[{"113", " ", "m"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"972", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "256"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "52"}], "+", 
                 RowBox[{"23", " ", "m"}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}],
            "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "m"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"28", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "3"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            SqrtBox["3"]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"486", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"11", "+", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "1944"], 
        "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"2", "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "1944"], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"486", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
         RowBox[{"972", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "324"}], " ", 
             SqrtBox["3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "240"}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "52"}], "+", 
                  RowBox[{"19", " ", "m"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"18", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"419904", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"22", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"93", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"20", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"139968", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"107", " ", "\[ImaginaryI]", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "3"]}], 
         RowBox[{"46656", " ", 
          SqrtBox["6"]}]], "+", 
        RowBox[{
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", "m"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                  SqrtBox["3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
            RowBox[{"11664", " ", 
             SqrtBox["2"]}]], "-", 
           FractionBox[
            RowBox[{"11", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", "m", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], 
              RowBox[{"5", "/", "2"}]], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], 
            RowBox[{"1944", " ", 
             SqrtBox["2"]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"3779136", " ", 
           SqrtBox["2"], " ", 
           SqrtBox[
            RowBox[{"2", "+", "m"}]]}]], "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"324", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"864", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"216", " ", 
                  RowBox[{"(", 
                   RowBox[{"19", "+", 
                    RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}]}], "+", 
                 RowBox[{"m", " ", 
                  RowBox[{"(", 
                   RowBox[{"432", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69"}], "-", 
                    RowBox[{"59", " ", "\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "m"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"972", " ", 
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", "+", 
              SqrtBox["3"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"5", " ", "m"}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
           "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"5", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "m"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"5", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "3"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"2", "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "1944"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"486", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"972", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"11", "+", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "1944"], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"243", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
         RowBox[{"1944", " ", 
          SqrtBox["2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"629856", " ", 
           SqrtBox["2"]}]], 
         RowBox[{"m", " ", 
          SqrtBox[
           RowBox[{"2", "+", "m"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"162", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1104"}], "-", 
               RowBox[{"400", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "276"}], "-", 
                  RowBox[{"92", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}], "+", 
                  RowBox[{"63", " ", "m"}], "+", 
                  RowBox[{"29", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"], " ", "m"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"18", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"13", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"11", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}]}], "+", 
        FractionBox[
         RowBox[{"m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"159", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"131", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"419904", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "231"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"40", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}], 
           RowBox[{"5", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "3"]}], 
         RowBox[{"69984", " ", 
          SqrtBox["2"]}]], "+", 
        RowBox[{
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", "m"}], ")"}]}], 
            RowBox[{"243", " ", 
             SqrtBox["2"]}]], "-", 
           RowBox[{
            FractionBox["1", "243"], " ", 
            SqrtBox["2"], " ", "m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], 
             RowBox[{"5", "/", "2"}]], " ", 
            RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "m"}], ")"}], 
               RowBox[{"3", "/", "2"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"12", "+", "m"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                   SqrtBox["3"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "m"}], ")"}], " ", "\[Pi]"}]}], ")"}]}], 
             RowBox[{"11664", " ", 
              SqrtBox["2"]}]]}], "+", 
           FractionBox[
            RowBox[{"11", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "m", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "m"}], ")"}], 
              RowBox[{"5", "/", "2"}]], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], 
            RowBox[{"3888", " ", 
             SqrtBox["2"]}]]}], ")"}]}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\) - \!\(\*SubscriptBox[\(\
\[Omega]\), \(6\)]\) Defined\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"FactorI", "[", "x_", "]"}], ":=", 
     RowBox[{"Factor", "[", 
      RowBox[{"x", ",", 
       RowBox[{"Extension", "->", "I"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]Sol", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "2"}], "]"}], "]"}], "-", 
           SubscriptBox["\[Omega]", "j"]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Li1", "[", "__", "]"}], ",", 
            RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"Composition", "[", 
           RowBox[{"FullSimplify", ",", "FactorI"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], ",", "j"}], 
     "]"}]}], "\[IndentingNewLine]", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8981929443997726`*^9, 3.8981929660044117`*^9}, {
   3.8981931604710126`*^9, 3.89819326389007*^9}, 3.898202049806448*^9, 
   3.8982023993009725`*^9, 3.8982483775294113`*^9, {3.89824981135378*^9, 
   3.8982498340144577`*^9}, {3.8982725120795407`*^9, 
   3.8982725123005857`*^9}, {3.8982737755847745`*^9, 3.8982737789029474`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"330b1eff-cc0c-4527-a7a4-11449ffa1c29"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(0\\)]\\) - \
\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(6\\)]\\) Defined\"\>"], "Print",
 CellChangeTimes->{
  3.8982498346095843`*^9, 3.898250187125573*^9, {3.898272501227838*^9, 
   3.8982725143847218`*^9}, 3.8982737800988274`*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"3c6f554e-4de6-4d01-aa54-d55de816d3ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Relevant", " ", "identities", " ", "and", " ", "numerical", " ", "values",
     " ", "for", " ", "Li1"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Li1Sub", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "1"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "18"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             SubscriptBox["u", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["u", "2"]}], ")"}]}], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "432"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "1"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["1", 
            RowBox[{"1", "-", 
             SubscriptBox["u", "1"]}]]}], "]"}], "+", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "432"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["1", 
            RowBox[{"1", "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "1"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "216"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Pi]", "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              SubscriptBox["u", "1"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SubscriptBox["u", "2"]}], ")"}]}], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             SubscriptBox["u", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["u", "2"]}], ")"}]}], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "216"]}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SubscriptBox["u", "1"]}], ")"}], " ", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["u", "1"]}], "+", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["u", "1"]}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["u", "1"]}], ")"}], " ", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["u", "1"]}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "216"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "-", 
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "3"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["u", "1"]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             FractionBox[
              SubscriptBox["u", "2"], 
              RowBox[{
               SubscriptBox["u", "1"], "-", 
               SubscriptBox["u", "2"]}]]}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "3", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["u", "1"]}], ")"}], " ", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["u", "1"]}], "+", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["u", "1"]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "2"]}]]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["u", "2"], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SubscriptBox["u", "1"]}], ")"}], " ", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["u", "1"]}], "+", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "216"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "3"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", 
              SubscriptBox["u", "1"]}]]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "1"]}]]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "3", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SubscriptBox["u", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SubscriptBox["u", "2"]}], ")"}]}], 
              RowBox[{
               SubscriptBox["u", "1"], "-", 
               SubscriptBox["u", "2"]}]]}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["u", "2"]}], "]"}]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "1"]}]]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "1"]}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SubscriptBox["u", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["u", "2"]}], ")"}]}], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["u", "2"]}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Li1SubN", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00956599778125491960795592647", "-", 
         RowBox[{"0.0172677970001180742895295216", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00956599778125491960795592647", "+", 
         RowBox[{"0.0172677970001180742895295216", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0177747403031871647765378622", "+", 
         RowBox[{"0.0498987001660663189132154766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0177747403031871647765378622", "-", 
         RowBox[{"0.0498987001660663189132154766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0176571192352315376995798859"}], "-", 
         RowBox[{"0.00980645740576244275049957834", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0176571192352315376995798859"}], "+", 
         RowBox[{"0.00980645740576244275049957834", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.510073405692242125868074692017"}], "-", 
         RowBox[{"0.309511901102490103562150649675", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.510073405692242125868074692017"}], "+", 
         RowBox[{"0.309511901102490103562150649675", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.032796743745085051614219229371"}], "+", 
         RowBox[{"0.060232729813089255758122691766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.032796743745085051614219229371"}], "-", 
         RowBox[{"0.060232729813089255758122691766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.053269733246330782995891893647", "-", 
         RowBox[{"0.0034194027753423337888992200423", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.053269733246330782995891893647", "+", 
         RowBox[{"0.0034194027753423337888992200423", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0051434491102496421548575748266", "+", 
         RowBox[{"0.013192078059060148674971502554", "*", "I"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.013048422212978955830423405975", "-", 
         RowBox[{"0.0058041315272658132179602100772", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.000951203006111866690323524843717"}], "-", 
         RowBox[{"0.0142348799275708407087191916973", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0316415852046302240443817682894", "+", 
         RowBox[{"0.108137363958566945023901048494", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0316415852046302240443817682894", "-", 
         RowBox[{"0.108137363958566945023901048494", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0628180032801820397640026692346"}], "-", 
         RowBox[{"0.0291094624663936223563000814854", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.1119817121730401697021492675468", "-", 
         RowBox[{"0.01724629015727033629925563623070", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.1119817121730401697021492675468", "+", 
         RowBox[{"0.01724629015727033629925563623070", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.052486765725087032092726691497266"}], "+", 
         RowBox[{"0.04541608696607347180804064795054", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129008900009608243452644618744"}], "+", 
         RowBox[{"0.0153647790635088479243254927048", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129008900009608243452644618744"}], "-", 
         RowBox[{"0.0153647790635088479243254927048", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0143335579163078048999878482643", "-", 
         RowBox[{"0.000275399601485341610387868036565", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.000737979187007280423853140322557", "-", 
         RowBox[{"0.00201964213128369922419917059588", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.001974427555053761629332333346888", "-", 
         RowBox[{"0.005275459648948971287894678344905", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.001974427555053761629332333346888", "+", 
         RowBox[{"0.005275459648948971287894678344905", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0021268683360162936801356263476187"}], "-", 
         RowBox[{"0.0005010064354779202149324517645683", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00111847794640891101931116221822", "+", 
         RowBox[{"0.002623917939520479709419789857039", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.00974684326402334507783215543729", "+", 
         RowBox[{"0.0223803386294267696636426262606", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.00974684326402334507783215543729", "-", 
         RowBox[{"0.0223803386294267696636426262606", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00354344119217587947398675216014556", "-", 
         RowBox[{"0.0081648038039936249242941287422016", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00354344119217587947398675216014556", "+", 
         RowBox[{"0.0081648038039936249242941287422016", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0028807967592324292051878274172101", "+", 
         RowBox[{"0.0056182614605343891849092039741998", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00824528888292135156022705925097"}], "-", 
         RowBox[{"0.003673890393515453427961928212866", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00824528888292135156022705925097"}], "+", 
         RowBox[{"0.003673890393515453427961928212866", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.000628246018701443705890164824658779"}], "+", 
         RowBox[{"0.00208460624574516250814641153823990", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.002717892833643587896634941943475556", "-", 
         RowBox[{"0.000889795543847898041301164628324122", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.002717892833643587896634941943475556", "+", 
         RowBox[{"0.000889795543847898041301164628324122", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00499253035197392413058687998364996"}], "-", 
         RowBox[{"0.00281939284466717188627527192272676", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00499253035197392413058687998364996"}], "+", 
         RowBox[{"0.00281939284466717188627527192272676", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0006580763698877941791726711104786", "+", 
         RowBox[{"0.0027871007498559891796786583069015", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
         "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.505130289848645490329667431810"}], "-", 
         RowBox[{"0.298591318144585185048009151566", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
         "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.505130289848645490329667431810"}], "+", 
         RowBox[{"0.298591318144585185048009151566", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.038127419076537255630744696417619", "-", 
         RowBox[{"0.0535210836384145710116044875403839", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.038127419076537255630744696417619", "+", 
         RowBox[{"0.0535210836384145710116044875403839", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.030148898630048019288329259633228"}], "+", 
         RowBox[{"0.05867270887094177818198680413898768", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.030148898630048019288329259633228"}], "-", 
         RowBox[{"0.05867270887094177818198680413898768", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129370637275560529913837662385955"}], "+", 
         RowBox[{"0.001926019377801603137558650391448568", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129370637275560529913837662385955"}], "-", 
         RowBox[{"0.001926019377801603137558650391448568", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0054724596193489781392348057629719", "+", 
         RowBox[{"0.012203567599149459385619099953094", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.012013417224850675501471585881172", "-", 
         RowBox[{"0.00601815084077311366039403184312178", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.012013417224850675501471585881172", "+", 
         RowBox[{"0.006018150840773113660394031843121785", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0170817855613991840833467949597"}], "-", 
         RowBox[{"0.00854956904907730378057526376994", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0170817855613991840833467949597"}], "+", 
         RowBox[{"0.00854956904907730378057526376994", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.003859435231799982948348093771236974"}], "-", 
         RowBox[{"0.012617908923537115057138579825289", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00027132513816665320895440736809394"}], "+", 
         RowBox[{"0.013427642985708481749219687934379", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.01514551145650332037412317059585827"}], "-", 
         RowBox[{"0.01166426042496825004278434455396402", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.01514551145650332037412317059585827"}], "+", 
         RowBox[{"0.01166426042496825004278434455396402", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.013087873593307743838998242193534", "-", 
         RowBox[{"0.0033908232395247724509914848186341", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.000202707798692177551799789845329376"}], "-", 
         RowBox[{"0.002810050031050281889765173794388502", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0040945238071332588400603136322764"}], "+", 
         RowBox[{"0.00396327082709087300848767752003527", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0244941738808430883214158212945366", "-", 
         RowBox[{"0.000963536932644618998495347849077616", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0244941738808430883214158212945366", "+", 
         RowBox[{"0.000963536932644618998495347849077616", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0006131105516036860600911482543411778"}], "+", 
         RowBox[{"0.00628208716110697264191227888990576", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0006131105516036860600911482543411778"}], "-", 
         RowBox[{"0.00628208716110697264191227888990576", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.006748604441161092996784973509778578"}], "-", 
         RowBox[{"0.006007744103565945749796511528005254", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0028433819456019464924392265516820", "-", 
         RowBox[{"0.000453911306821830986054900810247301", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0028433819456019464924392265516820", "+", 
         RowBox[{"0.000453911306821830986054900810247301", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.01159747210807367396189741581538358"}], "-", 
         RowBox[{"0.01490317832442201524886351468185549", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.01344497540214325847250859089501494", "+", 
         RowBox[{"0.0003090727490411434422879165940201597", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.002558123513709653661672681820759877", "-", 
         RowBox[{"0.01323777807471710850314666926111394", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00161993047703903029563387285537093"}], "-", 
         RowBox[{"0.00146139796352338196943679216371476", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00287494875287326918072662069621290", "-", 
         RowBox[{"0.0000361780166248771983327122478391637", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00603797867080724869790222610427896"}], "-", 
         RowBox[{"0.00665981144624794074884843694707396", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.001691338814529851019795365872064658", "+", 
         RowBox[{"0.001354372610671233151612836537236346", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.000209220873470981961647354131250282", "-", 
         RowBox[{"0.00284259108266335824594894797307054", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.004577884303899454985312123639591899"}], "+", 
         RowBox[{"0.003455007599782422866550147641005371", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.001578792352043444889419850384880387"}], "+", 
         RowBox[{"0.001547067739613174187997210704187168", "*", "I"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Li1 Substitution Defined\>\"", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8981940321688385`*^9, 3.898194083702731*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"4148257e-20f3-40f2-8aff-daf179ae0418"],

Cell[BoxData["\<\"Li1 Substitution Defined\"\>"], "Print",
 CellChangeTimes->{3.898249837429495*^9, 3.8982501889223223`*^9, 
  3.8982737977061596`*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"5c87a2e4-4102-4d2e-aa11-1497c38f3f31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Numerical", " ", "results", " ", "for", " ", "\[Omega]"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Alpha]", "=", 
     FractionBox["1", "Rh"]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Rh", "=", "50"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ln", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]mSub", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "\[Rule]", 
        FractionBox["1", "Rh"]}], ",", 
       RowBox[{"m", "->", 
        RowBox[{
         RowBox[{"ln", 
          RowBox[{"(", 
           RowBox[{"ln", "+", "1"}], ")"}]}], "-", "2"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]n", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Numerical value of Rh and l: \>\"", ",", 
      RowBox[{"{", 
       RowBox[{"Rh", ",", "ln"}], "}"}]}], " ", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "6"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]n", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["\[Omega]", "k"], 
               SuperscriptBox["\[Alpha]", "k"]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "j"}], "}"}]}], "]"}], "/.", 
            "\[Alpha]mSub"}], "/.", "Li1Sub"}], "/.", "Li1SubN"}], "/.", 
         "uSub"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Results up to \>\"", ",", 
         SuperscriptBox["\[Alpha]", "j"], ",", "\"\<: \>\"", ",", 
         "\"\<\[Omega] = \>\"", ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"\[Omega]n", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", "20"}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8982497035917435`*^9, 3.8982497057166767`*^9}, {
  3.898249741094056*^9, 3.8982497625494757`*^9}, {3.898249846504629*^9, 
  3.8982498974108405`*^9}, {3.898249958742507*^9, 3.8982499732799215`*^9}, {
  3.898250090640708*^9, 3.898250111140252*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"3bd7bf94-1c83-4049-a543-0c18a2f3b3b8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Numerical value of Rh and l: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"50", ",", "2"}], "}"}]}],
  SequenceForm["Numerical value of Rh and l: ", {50, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.898273800758436*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"09951a9f-8692-4889-bb78-8cbf2c3a1c98"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.8982738007624235`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"62a6adb3-05f6-41a6-b338-40733b3a6674"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Results up to \"\>", "\[InvisibleSpace]", "\[Alpha]", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"\[Omega] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.73205080756887729352744634150587236694`20.", "-", 
    RowBox[{
    "0.01333333333333333333333333333333333333`20.", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Results up to ", $CellContext`\[Alpha], ": ", "\[Omega] = ", 
   Complex[
   1.73205080756887729352744634150587236694`20., \
-0.01333333333333333333333333333333333333`20.]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.898273800765414*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"876f5994-c30e-4634-823a-bc9f898f1726"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Results up to \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[Alpha]", "2"], "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"\[Omega] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.73234728046022154817970996523557943275`20.", "-", 
    RowBox[{
    "0.01333333333333333333333333333333333333`20.", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["Results up to ", $CellContext`\[Alpha]^2, ": ", "\[Omega] = ", 
   Complex[
   1.73234728046022154817970996523557943275`20., \
-0.01333333333333333333333333333333333333`20.]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.898273800768406*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"142b106b-8061-4989-9d4e-beb296636e48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Results up to \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[Alpha]", "3"], "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"\[Omega] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.73234728046022154817970996523557943275`20.150502143796228", "-", 
    RowBox[{
    "0.01332858296899107111535676192978656208`18.03665116493627", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Results up to ", $CellContext`\[Alpha]^3, ": ", "\[Omega] = ", 
   Complex[
   1.73234728046022154817970996523557943275`20.150502143796228, \
-0.01332858296899107111535676192978656208`18.03665116493627]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.898273800794338*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"9d03c171-e4f2-4e2c-b615-5b9ff89916cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Results up to \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[Alpha]", "4"], "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"\[Omega] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.73234721861165559686832636415017197391`20.150502143795315", "-", 
    RowBox[{
    "0.01332858296899107111535676192978656208`18.036651180440614", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Results up to ", $CellContext`\[Alpha]^4, ": ", "\[Omega] = ", 
   Complex[
   1.73234721861165559686832636415017197391`20.150502143795315, \
-0.01332858296899107111535676192978656208`18.036651180440614]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.8982738012568254`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"12fd06ba-54d2-43cc-a386-ac9ace2077f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Results up to \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[Alpha]", "5"], "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"\[Omega] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.73234721861165559686832636415017197322`20.150502143794522", "-", 
    RowBox[{
    "0.01332858337971639915357728985357424626`18.03665119382277", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Results up to ", $CellContext`\[Alpha]^5, ": ", "\[Omega] = ", 
   Complex[
   1.73234721861165559686832636415017197322`20.150502143794522, \
-0.01332858337971639915357728985357424626`18.03665119382277]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.8982738021873865`*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"698d4082-6908-416e-9386-ae68260a683b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Results up to \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[Alpha]", "6"], "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"\[Omega] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.73234721860215761484113168389988594657`20.15050214379452", "-", 
    RowBox[{
    "0.01332858337971639915357728985357424626`18.036651193825147", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm["Results up to ", $CellContext`\[Alpha]^6, ": ", "\[Omega] = ", 
   Complex[
   1.73234721860215761484113168389988594657`20.15050214379452, \
-0.01332858337971639915357728985357424626`18.036651193825147]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8982498405825124`*^9, 3.8982498639253016`*^9}, 
   3.8982498980927196`*^9, 3.898249974296898*^9, 3.8982501911069756`*^9, 
   3.898273802237286*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"271eff66-b5bf-4a4f-a96d-1ce23937cc39"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Hydro", " ", "Limit"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        SubscriptBox["\[Omega]", "0"], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Li1", "[", "__", "]"}], ",", 
       RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "1"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "2"], ")"}], "1"], 
         SubscriptBox["\[Omega]", "1"]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Li1", "[", "__", "]"}], ",", 
       RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "2"], ")"}], "2"], 
         SubscriptBox["\[Omega]", "2"]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "Infinity", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Li1", "[", "__", "]"}], ",", 
       RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "2"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "2"], ")"}], "3"], 
         SubscriptBox["\[Omega]", "3"]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "Infinity", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Li1", "[", "__", "]"}], ",", 
       RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "5"}], "/", "2"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "2"], ")"}], "4"], 
         SubscriptBox["\[Omega]", "4"]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "Infinity", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Li1", "[", "__", "]"}], ",", 
       RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{"-", "3"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "2"], ")"}], "5"], 
         SubscriptBox["\[Omega]", "5"]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "Infinity", ",", 
          RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Li1", "[", "__", "]"}], ",", 
       RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["m", 
       RowBox[{
        RowBox[{"-", "7"}], "/", "2"}]], 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["3", "2"], ")"}], "6"], 
         SubscriptBox["\[Omega]", "6"]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "Infinity", ",", 
          RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Li1", "[", "__", "]"}], ",", 
       RowBox[{"Log", "[", "3", "]"}]}], "}"}], ",", "FullSimplify"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8982500709696827`*^9, 3.898250150292485*^9}, {
  3.8982501971059923`*^9, 3.898250199138303*^9}, {3.898250239981801*^9, 
  3.898250320872809*^9}, {3.8982504929587326`*^9, 3.898250521666959*^9}, {
  3.8982506519928946`*^9, 3.898250662912605*^9}, {3.8982507218736267`*^9, 
  3.8982507798151927`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"1fb75b02-af6a-45ae-9d6f-34d7ff52eac4"]
},
WindowSize->{1140.6, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cb16e78c-8c0a-4823-8a38-06e87d022b89"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1070, 33, 111, "Input",ExpressionUUID->"df5a065a-2b7d-4363-a588-b209e9f57f88"],
Cell[CellGroupData[{
Cell[1653, 57, 202964, 6011, 8206, "Input",ExpressionUUID->"330b1eff-cc0c-4527-a7a4-11449ffa1c29"],
Cell[204620, 6070, 395, 7, 22, "Print",ExpressionUUID->"3c6f554e-4de6-4d01-aa54-d55de816d3ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205052, 6082, 58708, 1561, 3887, "Input",ExpressionUUID->"4148257e-20f3-40f2-8aff-daf179ae0418"],
Cell[263763, 7645, 256, 5, 22, "Print",ExpressionUUID->"5c87a2e4-4102-4d2e-aa11-1497c38f3f31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264056, 7655, 2915, 77, 351, "Input",ExpressionUUID->"3bd7bf94-1c83-4049-a543-0c18a2f3b3b8"],
Cell[CellGroupData[{
Cell[266996, 7736, 525, 12, 22, "Print",ExpressionUUID->"09951a9f-8692-4889-bb78-8cbf2c3a1c98"],
Cell[267524, 7750, 311, 6, 22, "Print",ExpressionUUID->"62a6adb3-05f6-41a6-b338-40733b3a6674"],
Cell[267838, 7758, 864, 18, 22, "Print",ExpressionUUID->"876f5994-c30e-4634-823a-bc9f898f1726"],
Cell[268705, 7778, 887, 18, 23, "Print",ExpressionUUID->"142b106b-8061-4989-9d4e-beb296636e48"],
Cell[269595, 7798, 951, 19, 23, "Print",ExpressionUUID->"9d03c171-e4f2-4e2c-b615-5b9ff89916cf"],
Cell[270549, 7819, 955, 19, 23, "Print",ExpressionUUID->"12fd06ba-54d2-43cc-a386-ac9ace2077f1"],
Cell[271507, 7840, 953, 19, 23, "Print",ExpressionUUID->"698d4082-6908-416e-9386-ae68260a683b"],
Cell[272463, 7861, 951, 19, 23, "Print",ExpressionUUID->"271eff66-b5bf-4a4f-a96d-1ce23937cc39"]
}, Open  ]]
}, Open  ]],
Cell[273441, 7884, 4946, 149, 356, "Input",ExpressionUUID->"1fb75b02-af6a-45ae-9d6f-34d7ff52eac4"]
}
]
*)



==> Robin_QNM_hydro.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    195593,       5748]
NotebookOptionsPosition[    194011,       5715]
NotebookOutlinePosition[    194430,       5731]
CellTagsIndexPosition[    194387,       5728]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["w", "1"], "=", 
   FractionBox["1", 
    SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["w", "2"], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " "}], "4"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["w", "3"], "=", 
   FractionBox[
    RowBox[{"15", "+", 
     RowBox[{
      SqrtBox["3"], " ", "\[Pi]"}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"Log", "[", "3", "]"}]}]}], 
    RowBox[{"48", " ", 
     SqrtBox["2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["w", "4"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"216", " ", "\[ImaginaryI]"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], ")"}]}]}], 
     "1152"], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "192"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       RowBox[{
        SqrtBox["3"], " ", "\[Pi]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "3", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["w", "5"], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"41472", " ", 
      SqrtBox["2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}], ")"}]}], "+", 
      RowBox[{"648", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"Log", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"Log", "[", "3", "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"27", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"30", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"7", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "121"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "-", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
         RowBox[{"16", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{
             RowBox[{"Log", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21"}], "+", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", 
                RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"648", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["w", "6"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"9", " ", "\[ImaginaryI]"}], "64"]}], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15552", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"216", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"5", " ", 
               SqrtBox["3"]}]}], ")"}]}], "+", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "432"}], "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"11", " ", 
                  SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "1990656"], "+", 
    RowBox[{
     FractionBox["3", "256"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "128"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3", "256"], " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", "1", ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", "1", ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", "1", ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]], ",", 
        SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", "1", ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", "1", ",", 
        FractionBox[
         SubscriptBox["u", "1"], 
         SubscriptBox["u", "2"]], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "128"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]], ",", 
        SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     SqrtBox["3"], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox[
         SubscriptBox["u", "1"], 
         SubscriptBox["u", "2"]], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "192"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox[
         SubscriptBox["u", "1"], 
         SubscriptBox["u", "2"]], ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11664", " ", "\[ImaginaryI]"}], "-", 
        RowBox[{"1188", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Pi]"}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "165888"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}]}], "-", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"72", "+", 
           RowBox[{"228", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"5", " ", 
               SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], ")"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "3", "]"}], "2"]}], "36864"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"594", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"108", " ", 
         SqrtBox["3"]}], "+", 
        RowBox[{"21", " ", "\[Pi]"}], "+", 
        RowBox[{"29", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Pi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "3", "]"}], "3"]}], "18432"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "213"}], " ", "\[ImaginaryI]"}], "-", 
        RowBox[{"41", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "3", "]"}], "4"]}], "24576"], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", "1", ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "64"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SqrtBox["3"]}], "-", 
       RowBox[{
        FractionBox["1", "64"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SqrtBox["3"], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "32"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SqrtBox["3"]}], "+", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SqrtBox["3"], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SqrtBox["3"], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], "1152"], "+", 
       RowBox[{
        FractionBox["1", "384"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6", "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], 
        RowBox[{"128", " ", 
         SqrtBox["3"]}]], "+", 
       RowBox[{
        FractionBox["1", "128"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", "1", ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "64"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SqrtBox["3"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "3", "]"}]}], 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox[
         SubscriptBox["u", "1"], 
         SubscriptBox["u", "2"]], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], ")"}]}], 
        RowBox[{"128", " ", 
         SqrtBox["3"]}]], "+", 
       RowBox[{
        FractionBox["1", "128"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox[
         SubscriptBox["u", "1"], 
         SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "384"]}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "128"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox[
         SubscriptBox["u", "2"], 
         SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "180"}], " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"72", " ", "\[Pi]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], "4608"], "+", 
       RowBox[{
        FractionBox["3", "128"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "768"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"36", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "512"], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "2"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"90", " ", 
          SqrtBox["3"]}], "-", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"18", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], "4608"],
        "+", 
       RowBox[{
        FractionBox["1", "768"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "512"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "21"}], " ", "\[ImaginaryI]"}], "-", 
          RowBox[{"8", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Li1", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["u", "1"], ",", 
        FractionBox["1", 
         SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "18"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}]}], "-", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"18", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], "4608"], "+", 
       RowBox[{
        FractionBox["3", "128"], " ", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "+", 
          SqrtBox["3"]}], ")"}], " ", 
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "64"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "768"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"21", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "512"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "24"}], " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"5", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["w", "7"], "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"238878720", " ", 
         SqrtBox["2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17641800"}], "+", 
         RowBox[{"865080", " ", 
          SqrtBox["3"], " ", "\[Pi]"}], "+", 
         RowBox[{"3240", " ", 
          RowBox[{"(", 
           RowBox[{"909", "-", 
            RowBox[{"226", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"1080", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "207"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"16", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "3"]}], "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"7", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"75", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"157", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "5"]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "128"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"256", " ", 
       SqrtBox["6"]}]], "-", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
       "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", 
         SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", 
         SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", "1", ",", "1"}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "1"], ",", "1", ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
      RowBox[{"256", " ", 
       SqrtBox["6"]}]], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["11", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "6"}]], " ", 
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]], ",", 
          SubscriptBox["u", "2"], ",", 
          FractionBox[
           SubscriptBox["u", "1"], 
           SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
      RowBox[{"64", " ", 
       SqrtBox["6"]}]], "-", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "512"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["7", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
       "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["7", "512"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "512"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "512"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "128"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "64"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "256"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "512"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "/", "6"}]], " ", 
      SqrtBox[
       FractionBox["3", "2"]], " ", 
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "740664"}], "+", 
         RowBox[{"1051056", " ", 
          SqrtBox["3"], " ", "\[Pi]"}], "+", 
         RowBox[{"1944", " ", 
          RowBox[{"(", 
           RowBox[{"48", "-", 
            RowBox[{"19", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"57", " ", "\[ImaginaryI]"}], "-", 
            RowBox[{"7", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"111", "-", 
            RowBox[{"17", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "3", "]"}]}], 
      RowBox[{"15925248", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "553068"}], "+", 
         RowBox[{"73224", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"324", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"69", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"220", " ", 
                SqrtBox["3"]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1512", "-", 
               RowBox[{"828", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}], "-", 
               RowBox[{"327", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "2"]}], 
      RowBox[{"2654208", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"324", " ", 
          RowBox[{"(", 
           RowBox[{"292", "-", 
            RowBox[{"57", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1368", " ", "\[ImaginaryI]"}], "-", 
            RowBox[{"2424", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "201"}], "+", 
               RowBox[{"95", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "3"]}], 
      RowBox[{"884736", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6984", "-", 
         RowBox[{"1572", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "639"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"647", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "4"]}], 
      RowBox[{"589824", " ", 
       SqrtBox["2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1687"}], "+", 
         RowBox[{"345", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "3", "]"}], "5"]}], 
      RowBox[{"327680", " ", 
       SqrtBox["2"]}]], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "512"]}], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", "\[Pi]"}], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", "\[ImaginaryI]", " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "512"]}], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", "\[Pi]"}], "+", 
        RowBox[{
         FractionBox["3", "512"], " ", "\[ImaginaryI]", " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "64"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "-", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}], 
         RowBox[{"128", " ", 
          SqrtBox["6"]}]], "+", 
        RowBox[{
         FractionBox["1", "128"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], " ", "\[Pi]"}], 
          RowBox[{"512", " ", 
           SqrtBox["6"]}]]}], "+", 
        RowBox[{
         FractionBox["5", "512"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "512"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", "\[Pi]"}], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "512"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", "\[Pi]"}], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], " ", 
           SqrtBox[
            FractionBox["3", "2"]], " ", "\[Pi]"}], "1024"]}], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"5", "/", "6"}]], " ", 
          SqrtBox[
           FractionBox["3", "2"]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "1024"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "64"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "+", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         SqrtBox[
          FractionBox["3", "2"]], " ", 
         RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox[
           SubscriptBox["u", "2"], 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]"}]}], 
          RowBox[{"512", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "1"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "1"]]}], "}"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["3", "512"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["6"]}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"64", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]"}]}], 
          RowBox[{"256", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]"}]}], 
          RowBox[{"256", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           SqrtBox["3"], " ", "\[Pi]"}]}], 
         RowBox[{"1536", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "-", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1536", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"24", " ", "\[ImaginaryI]", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{"7", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], "6144"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], 
         RowBox[{"6144", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"39", "+", 
            RowBox[{"9", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "2048"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", 
         SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"108", "+", 
           RowBox[{"36", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
           RowBox[{"16", " ", 
            SqrtBox["3"], " ", "\[Pi]"}]}], 
          RowBox[{"9216", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"69", "+", 
            RowBox[{"10", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"3072", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"12", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], 
         RowBox[{"3072", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"59", "-", 
            RowBox[{"11", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "1024"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], 
         RowBox[{"1536", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"13", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"24", " ", "\[ImaginaryI]", " ", 
           SqrtBox["6"]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], "6144"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"17", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"72", "-", 
          RowBox[{"24", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], 
         RowBox[{"3072", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            RowBox[{"17", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "24"}], " ", "\[ImaginaryI]", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{"7", " ", 
              SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], "6144"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"17", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", 
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"17", " ", 
             SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}], 
         RowBox[{"9216", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"25", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"3072", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"48", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], 
          RowBox[{"3072", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"25", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"16", " ", "\[ImaginaryI]", " ", 
           SqrtBox["6"]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], "2048"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "-", 
            RowBox[{"29", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], 
          RowBox[{"1024", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"-", "69"}], "+", 
            RowBox[{"165", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "1024"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Li1", "[", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["u", "2"], ",", 
          FractionBox["1", 
           SubscriptBox["u", "2"]]}], "}"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["3", "512"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["6"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"128", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "972"}], "+", 
          RowBox[{"756", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "-", 
             RowBox[{"5", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], 
         RowBox[{"18432", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"42", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"11", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"3072", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"2048", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"810", "+", 
          RowBox[{"702", " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], 
         RowBox[{"18432", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"7", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "48"}], "-", 
            RowBox[{"9", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"2048", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", "1", ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"13", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{"27", " ", 
              SqrtBox["3"]}], "+", 
             RowBox[{"21", " ", "\[Pi]"}], "+", 
             RowBox[{"11", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], 
         RowBox[{"27648", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"2", " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "51"}], "+", 
            RowBox[{"11", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"3072", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"72", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "-", 
             RowBox[{"7", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{"\[ImaginaryI]", "+", 
                SqrtBox["3"]}], ")"}]}], "+", "\[Pi]", "-", 
             RowBox[{"5", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], 
         RowBox[{"12288", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"189", "+", 
            RowBox[{"47", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"4096", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
             SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"7", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], 
         RowBox[{"36864", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"126", "+", 
            RowBox[{"66", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"11", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"6144", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "87"}], "-", 
            RowBox[{"55", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"4096", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"216", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "-", 
             RowBox[{"7", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"72", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{"48", " ", 
              SqrtBox["3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], 
         RowBox[{"36864", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"72", "-", 
            RowBox[{"84", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "21"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"17", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"6144", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "81"}], "+", 
            RowBox[{"67", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"4096", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox[
          SubscriptBox["u", "1"], 
          SubscriptBox["u", "2"]], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"216", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"7", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "72"}], " ", "\[ImaginaryI]"}], "-", 
             RowBox[{"48", " ", 
              SqrtBox["3"]}], "-", 
             RowBox[{"9", " ", "\[Pi]"}], "+", 
             RowBox[{"13", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], 
         RowBox[{"36864", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"28", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["3"], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1947", "+", 
            RowBox[{"5883", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], "4096"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"54", " ", 
           RowBox[{"(", 
            RowBox[{"39", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"66", " ", "\[ImaginaryI]"}], "-", 
             RowBox[{"34", " ", 
              SqrtBox["3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], 
         RowBox[{"18432", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"117", "-", 
            RowBox[{"87", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{"19", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"9216", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
            RowBox[{"11", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"6144", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "2"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"324", " ", 
            RowBox[{"(", 
             RowBox[{"69", "-", 
              RowBox[{"59", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}], "+", 
           RowBox[{"4860", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], "+", 
              SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"7", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"7", " ", 
               SqrtBox["3"]}]}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "3"]}]}], 
          RowBox[{"331776", " ", 
           SqrtBox["2"]}]]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"64", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["2"], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["6"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "1024"], 
        "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"9", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["2"]}]], "+", 
        RowBox[{
         FractionBox["3", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{"11", "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             SubscriptBox["u", "2"]], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"54", " ", 
             RowBox[{"(", 
              RowBox[{"63", "-", 
               RowBox[{"29", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90", " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"78", " ", 
                SqrtBox["3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"11", " ", "\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"18432", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"186", "-", 
            RowBox[{"74", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "19"}], " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"13", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"4096", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "192"}], "+", 
            RowBox[{"85", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "3"]}], 
         RowBox[{"6144", " ", 
          SqrtBox["2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox[
          SubscriptBox["u", "2"], 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "73224"}], " ", "\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "22356"}], " ", "\[ImaginaryI]"}], "+", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"324", "+", 
                RowBox[{"72", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"]}], "+", 
                RowBox[{"15", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
                RowBox[{"28", " ", 
                 SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"331776", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["2"], "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["6"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", "1", ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "1024"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"128", " ", 
          SqrtBox["2"]}]], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{"11", "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", "1", ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{"11", "-", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "256"], " ", 
         SqrtBox[
          RowBox[{
           FractionBox["1", "2"], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             SubscriptBox["u", "2"]], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6156", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", "\[ImaginaryI]"}], "+", 
               SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "48"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}], " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"36864", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{"264", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"93", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"20", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"12288", " ", 
          SqrtBox["2"]}]], "-", 
        FractionBox[
         RowBox[{"107", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "3"]}], 
         RowBox[{"4096", " ", 
          SqrtBox["6"]}]], "+", 
        RowBox[{
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"24", "+", 
             RowBox[{"24", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
                SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], 
            RowBox[{"1024", " ", 
             SqrtBox["2"]}]], "-", 
           FractionBox[
            RowBox[{"33", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], 
            RowBox[{"512", " ", 
             SqrtBox["2"]}]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Li1", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["u", "1"], ",", 
         FractionBox["1", 
          SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"324", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "69"}], "-", 
             RowBox[{"59", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}], "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4860"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[ImaginaryI]", "+", 
                SqrtBox["3"]}], ")"}]}], "+", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"54", "-", 
                RowBox[{"90", " ", "\[ImaginaryI]", " ", 
                 SqrtBox["3"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "\[ImaginaryI]"}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}]}]}], 
            ")"}]}]}], 
         RowBox[{"331776", " ", 
          SqrtBox["2"]}]], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           RowBox[{"8", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", "1", ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "256"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["6"]}]}], ")"}], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
            SqrtBox["3"]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "1"], ",", 
             FractionBox[
              SubscriptBox["u", "2"], 
              SubscriptBox["u", "1"]], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]]}], "}"}], "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["2"]}]], "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{"11", "+", 
           RowBox[{"5", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", "1", ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox["1", 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], 
         RowBox[{"64", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox["2"], "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["6"]}]}], ")"}], " ", 
          RowBox[{"Li1", "[", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["u", "2"], ",", 
             FractionBox[
              SubscriptBox["u", "1"], 
              SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}]}], "1024"], 
        "-", 
        RowBox[{
         FractionBox["3", "512"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}]], " ", 
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             SubscriptBox["u", "2"]], ",", 
            FractionBox["1", 
             SubscriptBox["u", "1"]]}], "}"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"162", " ", 
             RowBox[{"(", 
              RowBox[{"63", "+", 
               RowBox[{"29", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "270"}], " ", "\[ImaginaryI]"}], "-", 
               RowBox[{"234", " ", 
                SqrtBox["3"]}], "-", 
               RowBox[{"6", " ", "\[Pi]"}], "+", 
               RowBox[{"11", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "3", "]"}]}], 
         RowBox[{"55296", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"90", " ", 
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"159", " ", "\[ImaginaryI]"}], "+", 
               RowBox[{"131", " ", 
                SqrtBox["3"]}]}], ")"}], " ", "\[Pi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"]}], 
         RowBox[{"36864", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "231"}], "-", 
            RowBox[{"40", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "3"]}], 
         RowBox[{"6144", " ", 
          SqrtBox["2"]}]], "+", 
        RowBox[{
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "2"], ",", 
            FractionBox["1", 
             SubscriptBox["u", "2"]]}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", 
            RowBox[{"64", " ", 
             SqrtBox["2"]}]], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "3", "]"}]}], 
            RowBox[{"32", " ", 
             SqrtBox["2"]}]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Li1", "[", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["u", "1"], ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             SubscriptBox["u", "1"]]}], "}"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"24", "-", 
              RowBox[{"24", " ", "\[ImaginaryI]", " ", 
               SqrtBox["3"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
                 SqrtBox["3"]}], ")"}], " ", "\[Pi]"}]}], 
             RowBox[{"1024", " ", 
              SqrtBox["2"]}]]}], "+", 
           FractionBox[
            RowBox[{"33", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox["2"], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["6"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "2048"]}], ")"}]}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<\!\(\*SubscriptBox[\(w\), \(1\)]\) - \!\(\*SubscriptBox[\(w\), \(7\)]\
\) Defined\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8975502466841207`*^9, 3.897550281157193*^9}, 
   3.897550315081625*^9, {3.8975503595174417`*^9, 3.897550369295495*^9}, {
   3.8975504707452035`*^9, 3.8975504745755644`*^9}, {3.8975506030767417`*^9, 
   3.897550610282146*^9}, 3.8975568938536496`*^9, 3.8975620233183184`*^9, 
   3.8976421993712053`*^9, 3.897643491361638*^9, {3.898193118250655*^9, 
   3.8981931358166256`*^9}, 3.898250828282461*^9, 3.898250959645491*^9, 
   3.8982512702504044`*^9, {3.898251389765415*^9, 3.898251390650803*^9}, {
   3.898251480020111*^9, 3.898251497349558*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a60a8693-2eff-4c4f-b253-51287e26ff9d"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(w\\), \\(1\\)]\\) - \
\\!\\(\\*SubscriptBox[\\(w\\), \\(7\\)]\\) Defined\"\>"], "Print",
 CellChangeTimes->{3.8982515007678747`*^9, 3.8982740389223256`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aa842d24-be6e-4ef8-953a-274dc14eb978"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Relevant", " ", "identities", " ", "and", " ", "numerical", " ", "values",
     " ", "for", " ", "Li1"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Li1Sub", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "1"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "18"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             SubscriptBox["u", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["u", "2"]}], ")"}]}], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "432"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "1"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["1", 
            RowBox[{"1", "-", 
             SubscriptBox["u", "1"]}]]}], "]"}], "+", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "432"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             SubscriptBox["u", "2"], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["1", 
            RowBox[{"1", "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "1"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "216"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Pi]", "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              SubscriptBox["u", "1"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SubscriptBox["u", "2"]}], ")"}]}], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             SubscriptBox["u", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["u", "2"]}], ")"}]}], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "216"]}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SubscriptBox["u", "1"]}], ")"}], " ", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["u", "1"]}], "+", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["u", "1"]}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["u", "1"]}], ")"}], " ", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["u", "1"]}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "216"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "-", 
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "3"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["u", "1"]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             FractionBox[
              SubscriptBox["u", "2"], 
              RowBox[{
               SubscriptBox["u", "1"], "-", 
               SubscriptBox["u", "2"]}]]}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "3", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["u", "1"]}], ")"}], " ", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["u", "1"]}], "+", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["u", "1"]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "2"]}]]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["u", "2"], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SubscriptBox["u", "1"]}], ")"}], " ", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["u", "1"]}], "+", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "2"]}]]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          FractionBox["1", "216"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "20"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["\[Pi]", "3"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"Log", "[", "3", "]"}]}], "+", 
            RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "2"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "3", "]"}], "3"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox["1", 
             RowBox[{"1", "-", 
              SubscriptBox["u", "1"]}]]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             SubscriptBox["u", "1"], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "1"]}]]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
            RowBox[{"Log", "[", "3", "]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SubscriptBox["u", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SubscriptBox["u", "2"]}], ")"}]}], 
              RowBox[{
               SubscriptBox["u", "1"], "-", 
               SubscriptBox["u", "2"]}]]}]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            SubscriptBox["u", "2"]}], "]"}]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SubscriptBox["u", "1"]}]]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox[
            RowBox[{
             SubscriptBox["u", "1"], "-", 
             SubscriptBox["u", "2"]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SubscriptBox["u", "1"]}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SubscriptBox["u", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["u", "2"]}], ")"}]}], 
             RowBox[{
              SubscriptBox["u", "1"], "-", 
              SubscriptBox["u", "2"]}]]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           SubscriptBox["u", "2"]}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Li1SubN", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00956599778125491960795592647", "-", 
         RowBox[{"0.0172677970001180742895295216", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00956599778125491960795592647", "+", 
         RowBox[{"0.0172677970001180742895295216", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0177747403031871647765378622", "+", 
         RowBox[{"0.0498987001660663189132154766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0177747403031871647765378622", "-", 
         RowBox[{"0.0498987001660663189132154766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0176571192352315376995798859"}], "-", 
         RowBox[{"0.00980645740576244275049957834", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0176571192352315376995798859"}], "+", 
         RowBox[{"0.00980645740576244275049957834", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.510073405692242125868074692017"}], "-", 
         RowBox[{"0.309511901102490103562150649675", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.510073405692242125868074692017"}], "+", 
         RowBox[{"0.309511901102490103562150649675", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.032796743745085051614219229371"}], "+", 
         RowBox[{"0.060232729813089255758122691766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.032796743745085051614219229371"}], "-", 
         RowBox[{"0.060232729813089255758122691766", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.053269733246330782995891893647", "-", 
         RowBox[{"0.0034194027753423337888992200423", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.053269733246330782995891893647", "+", 
         RowBox[{"0.0034194027753423337888992200423", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0051434491102496421548575748266", "+", 
         RowBox[{"0.013192078059060148674971502554", "*", "I"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.013048422212978955830423405975", "-", 
         RowBox[{"0.0058041315272658132179602100772", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.000951203006111866690323524843717"}], "-", 
         RowBox[{"0.0142348799275708407087191916973", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0316415852046302240443817682894", "+", 
         RowBox[{"0.108137363958566945023901048494", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0316415852046302240443817682894", "-", 
         RowBox[{"0.108137363958566945023901048494", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0628180032801820397640026692346"}], "-", 
         RowBox[{"0.0291094624663936223563000814854", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.1119817121730401697021492675468", "-", 
         RowBox[{"0.01724629015727033629925563623070", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.1119817121730401697021492675468", "+", 
         RowBox[{"0.01724629015727033629925563623070", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.052486765725087032092726691497266"}], "+", 
         RowBox[{"0.04541608696607347180804064795054", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129008900009608243452644618744"}], "+", 
         RowBox[{"0.0153647790635088479243254927048", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129008900009608243452644618744"}], "-", 
         RowBox[{"0.0153647790635088479243254927048", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0143335579163078048999878482643", "-", 
         RowBox[{"0.000275399601485341610387868036565", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.000737979187007280423853140322557", "-", 
         RowBox[{"0.00201964213128369922419917059588", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.001974427555053761629332333346888", "-", 
         RowBox[{"0.005275459648948971287894678344905", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.001974427555053761629332333346888", "+", 
         RowBox[{"0.005275459648948971287894678344905", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0021268683360162936801356263476187"}], "-", 
         RowBox[{"0.0005010064354779202149324517645683", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00111847794640891101931116221822", "+", 
         RowBox[{"0.002623917939520479709419789857039", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.00974684326402334507783215543729", "+", 
         RowBox[{"0.0223803386294267696636426262606", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.00974684326402334507783215543729", "-", 
         RowBox[{"0.0223803386294267696636426262606", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00354344119217587947398675216014556", "-", 
         RowBox[{"0.0081648038039936249242941287422016", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00354344119217587947398675216014556", "+", 
         RowBox[{"0.0081648038039936249242941287422016", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0028807967592324292051878274172101", "+", 
         RowBox[{"0.0056182614605343891849092039741998", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00824528888292135156022705925097"}], "-", 
         RowBox[{"0.003673890393515453427961928212866", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00824528888292135156022705925097"}], "+", 
         RowBox[{"0.003673890393515453427961928212866", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.000628246018701443705890164824658779"}], "+", 
         RowBox[{"0.00208460624574516250814641153823990", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.002717892833643587896634941943475556", "-", 
         RowBox[{"0.000889795543847898041301164628324122", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.002717892833643587896634941943475556", "+", 
         RowBox[{"0.000889795543847898041301164628324122", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00499253035197392413058687998364996"}], "-", 
         RowBox[{"0.00281939284466717188627527192272676", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00499253035197392413058687998364996"}], "+", 
         RowBox[{"0.00281939284466717188627527192272676", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0006580763698877941791726711104786", "+", 
         RowBox[{"0.0027871007498559891796786583069015", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
         "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.505130289848645490329667431810"}], "-", 
         RowBox[{"0.298591318144585185048009151566", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", "1"}], "}"}], 
         "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.505130289848645490329667431810"}], "+", 
         RowBox[{"0.298591318144585185048009151566", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.038127419076537255630744696417619", "-", 
         RowBox[{"0.0535210836384145710116044875403839", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.038127419076537255630744696417619", "+", 
         RowBox[{"0.0535210836384145710116044875403839", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.030148898630048019288329259633228"}], "+", 
         RowBox[{"0.05867270887094177818198680413898768", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.030148898630048019288329259633228"}], "-", 
         RowBox[{"0.05867270887094177818198680413898768", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129370637275560529913837662385955"}], "+", 
         RowBox[{"0.001926019377801603137558650391448568", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0129370637275560529913837662385955"}], "-", 
         RowBox[{"0.001926019377801603137558650391448568", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0054724596193489781392348057629719", "+", 
         RowBox[{"0.012203567599149459385619099953094", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.012013417224850675501471585881172", "-", 
         RowBox[{"0.00601815084077311366039403184312178", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.012013417224850675501471585881172", "+", 
         RowBox[{"0.006018150840773113660394031843121785", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0170817855613991840833467949597"}], "-", 
         RowBox[{"0.00854956904907730378057526376994", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0170817855613991840833467949597"}], "+", 
         RowBox[{"0.00854956904907730378057526376994", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.003859435231799982948348093771236974"}], "-", 
         RowBox[{"0.012617908923537115057138579825289", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00027132513816665320895440736809394"}], "+", 
         RowBox[{"0.013427642985708481749219687934379", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.01514551145650332037412317059585827"}], "-", 
         RowBox[{"0.01166426042496825004278434455396402", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.01514551145650332037412317059585827"}], "+", 
         RowBox[{"0.01166426042496825004278434455396402", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.013087873593307743838998242193534", "-", 
         RowBox[{"0.0033908232395247724509914848186341", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.000202707798692177551799789845329376"}], "-", 
         RowBox[{"0.002810050031050281889765173794388502", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0040945238071332588400603136322764"}], "+", 
         RowBox[{"0.00396327082709087300848767752003527", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0244941738808430883214158212945366", "-", 
         RowBox[{"0.000963536932644618998495347849077616", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.0244941738808430883214158212945366", "+", 
         RowBox[{"0.000963536932644618998495347849077616", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0006131105516036860600911482543411778"}], "+", 
         RowBox[{"0.00628208716110697264191227888990576", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "2"], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.0006131105516036860600911482543411778"}], "-", 
         RowBox[{"0.00628208716110697264191227888990576", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.006748604441161092996784973509778578"}], "-", 
         RowBox[{"0.006007744103565945749796511528005254", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "1"], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0028433819456019464924392265516820", "-", 
         RowBox[{"0.000453911306821830986054900810247301", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.0028433819456019464924392265516820", "+", 
         RowBox[{"0.000453911306821830986054900810247301", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.01159747210807367396189741581538358"}], "-", 
         RowBox[{"0.01490317832442201524886351468185549", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "1"], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.01344497540214325847250859089501494", "+", 
         RowBox[{"0.0003090727490411434422879165940201597", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", 
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.002558123513709653661672681820759877", "-", 
         RowBox[{"0.01323777807471710850314666926111394", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00161993047703903029563387285537093"}], "-", 
         RowBox[{"0.00146139796352338196943679216371476", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", "1", ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.00287494875287326918072662069621290", "-", 
         RowBox[{"0.0000361780166248771983327122478391637", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]], ",", 
           SubscriptBox["u", "1"], ",", 
           FractionBox["1", 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.00603797867080724869790222610427896"}], "-", 
         RowBox[{"0.00665981144624794074884843694707396", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{"0.001691338814529851019795365872064658", "+", 
         RowBox[{"0.001354372610671233151612836537236346", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", "1", ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]]}], "}"}], "]"}], "->", 
        RowBox[{"0.000209220873470981961647354131250282", "-", 
         RowBox[{"0.00284259108266335824594894797307054", "*", "I"}]}]}], ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox["1", 
            SubscriptBox["u", "2"]], ",", "1"}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.004577884303899454985312123639591899"}], "+", 
         RowBox[{"0.003455007599782422866550147641005371", "*", "I"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"Li1", "[", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["u", "2"], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]], ",", 
           FractionBox[
            SubscriptBox["u", "1"], 
            SubscriptBox["u", "2"]], ",", 
           FractionBox[
            SubscriptBox["u", "2"], 
            SubscriptBox["u", "1"]]}], "}"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "0.001578792352043444889419850384880387"}], "+", 
         RowBox[{"0.001547067739613174187997210704187168", "*", "I"}]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Li1 Substitution Defined\>\"", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.898249125474187*^9, 3.898249125809471*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"edebbfd0-12b2-47bb-b0a7-d79dfb6fcd24"],

Cell[BoxData["\<\"Li1 Substitution Defined\"\>"], "Print",
 CellChangeTimes->{3.8982491693927965`*^9, 3.8982515027505035`*^9, 
  3.8982740433112483`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"879df110-29a1-4360-8e2d-9794fc78603b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uSub", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "1"], "->", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}]}], ",", 
       RowBox[{
        SubscriptBox["u", "2"], "->", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}], "2"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "<=", "7"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"\"\<w\>\"", ",", "j"}], "]"}], ",", "\"\< = \>\"", ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["w", "j"], "/.", "Li1Sub"}], "/.", "Li1SubN"}], "/.",
           "uSub"}], ",", "20"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8982491707188845`*^9, 3.8982492811144533`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9f2a1b30-ce3a-416c-a783-124f4e6fb397"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"w\"\>", "1"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", "0.70710678118654752440084436210484903928`20."}],
  SequenceForm[
   Subscript["w", 1], " = ", 0.70710678118654752440084436210484903928`20.],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898249253214241*^9, 3.8982492575262337`*^9}, 
   3.8982492896424417`*^9, 3.8982515047716846`*^9, 3.898274051684139*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1ad1fd2d-3053-4466-a41c-1fad81d20ebe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"w\"\>", "2"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "0.25`20."}], " ", "\[ImaginaryI]"}]}],
  SequenceForm[
   Subscript["w", 2], " = ", 
   Complex[0, -0.25`20.]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898249253214241*^9, 3.8982492575262337`*^9}, 
   3.8982492896424417`*^9, 3.8982515047716846`*^9, 3.898274051688116*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"42fd5e48-fd3e-4811-92b2-45ae3b94dfff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"w\"\>", "3"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", "0.15547344615364512785337046296324573108`20."}],
  SequenceForm[
   Subscript["w", 3], " = ", 0.15547344615364512785337046296324573108`20.],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898249253214241*^9, 3.8982492575262337`*^9}, 
   3.8982492896424417`*^9, 3.8982515047716846`*^9, 3.8982740516931024`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3d595d59-08c2-4242-b893-fd60c649d761"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"w\"\>", "4"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"0``21.31998798892402", "+", 
    RowBox[{
    "0.06769038884726670894849896810731154034`20.15051499783199", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm[
   Subscript["w", 4], " = ", 
   Complex[
   0``21.31998798892402, 
    0.06769038884726670894849896810731154034`20.15051499783199]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898249253214241*^9, 3.8982492575262337`*^9}, 
   3.8982492896424417`*^9, 3.8982515047716846`*^9, 3.8982740516960945`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"206a1046-3b36-4864-85d0-cf669ff21778"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"w\"\>", "5"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.01073341695769285425348509667610781415`20.15051499783199"}], "+", 
    RowBox[{"0``22.11977699724187", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm[
   Subscript["w", 5], " = ", 
   Complex[-0.01073341695769285425348509667610781415`20.15051499783199, 
    0``22.11977699724187]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898249253214241*^9, 3.8982492575262337`*^9}, 
   3.8982492896424417`*^9, 3.8982515047716846`*^9, 3.8982740520480614`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3c472aa2-fb35-4e2f-9f82-2216432636b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"w\"\>", "6"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"0``22.00564377648077", "+", 
    RowBox[{
    "0.01395954365990268928641470933014736297`20.15051499783199", " ", 
     "\[ImaginaryI]"}]}]}],
  SequenceForm[
   Subscript["w", 6], " = ", 
   Complex[
   0``22.00564377648077, 
    0.01395954365990268928641470933014736297`20.15051499783199]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898249253214241*^9, 3.8982492575262337`*^9}, 
   3.8982492896424417`*^9, 3.8982515047716846`*^9, 3.8982740522892675`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3c5211f7-16a4-438d-94f9-9e0f54105f00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["\<\"w\"\>", "7"], "\[InvisibleSpace]", "\<\" = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.01661581462671118407885128774325487726`20.15051499783199"}], "+", 
    RowBox[{"0``21.929993359456944", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm[
   Subscript["w", 7], " = ", 
   Complex[-0.01661581462671118407885128774325487726`20.15051499783199, 
    0``21.929993359456944]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898249253214241*^9, 3.8982492575262337`*^9}, 
   3.8982492896424417`*^9, 3.8982515047716846`*^9, 3.8982740524712687`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"14a1ad05-bde1-4667-a7d9-3759a4b2be2d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1077.6, 531.6},
WindowMargins->{{Automatic, 21}, {17.399999999999977`, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3f2f0a51-4c30-4cff-a704-d9e4832d855f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 127994, 3933, 5811, "Input",ExpressionUUID->"a60a8693-2eff-4c4f-b253-51287e26ff9d"],
Cell[128577, 3957, 303, 5, 22, "Print",ExpressionUUID->"aa842d24-be6e-4ef8-953a-274dc14eb978"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128917, 3967, 58705, 1561, 3887, "Input",ExpressionUUID->"edebbfd0-12b2-47bb-b0a7-d79dfb6fcd24"],
Cell[187625, 5530, 257, 5, 22, "Print",ExpressionUUID->"879df110-29a1-4360-8e2d-9794fc78603b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187919, 5540, 1421, 42, 151, "Input",ExpressionUUID->"9f2a1b30-ce3a-416c-a783-124f4e6fb397"],
Cell[CellGroupData[{
Cell[189365, 5586, 559, 12, 22, "Print",ExpressionUUID->"1ad1fd2d-3053-4466-a41c-1fad81d20ebe"],
Cell[189927, 5600, 560, 15, 22, "Print",ExpressionUUID->"42fd5e48-fd3e-4811-92b2-45ae3b94dfff"],
Cell[190490, 5617, 561, 12, 22, "Print",ExpressionUUID->"3d595d59-08c2-4242-b893-fd60c649d761"],
Cell[191054, 5631, 724, 19, 23, "Print",ExpressionUUID->"206a1046-3b36-4864-85d0-cf669ff21778"],
Cell[191781, 5652, 735, 18, 23, "Print",ExpressionUUID->"3c472aa2-fb35-4e2f-9f82-2216432636b5"],
Cell[192519, 5672, 724, 19, 23, "Print",ExpressionUUID->"3c5211f7-16a4-438d-94f9-9e0f54105f00"],
Cell[193246, 5693, 737, 18, 23, "Print",ExpressionUUID->"14a1ad05-bde1-4667-a7d9-3759a4b2be2d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> dS_QNM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25689,        758]
NotebookOptionsPosition[     24271,        733]
NotebookOutlinePosition[     24674,        749]
CellTagsIndexPosition[     24631,        746]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "0", ",", "0"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "0", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["R1", "2"]}], "8"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["R1", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["R1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1287", "128"], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", "R1"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", 
         FractionBox["119", "4"], "-", 
         RowBox[{"15", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"25", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
         FractionBox["102621", "1024"], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"271", " "}], "4"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["179", "4"], 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "4"], "15"], " ", "-", 
         FractionBox["8141", "24"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            FractionBox["1159", "4"]}], ")"}], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["87", "2"], 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}], "2"]}], "+", 
         RowBox[{"45", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.887477855177601*^9, 3.887477872206175*^9}, 
   3.887477957966606*^9, {3.8879735865690327`*^9, 3.887973588930197*^9}, {
   3.887973716354034*^9, 3.8879737286029687`*^9}, {3.887973928598894*^9, 
   3.8879739673584833`*^9}, 3.888074439359124*^9, 3.888075456294877*^9, {
   3.897047199213011*^9, 3.8970472047585864`*^9}, 
   3.8980907196118717`*^9},ExpressionUUID->"19ba7bab-58b9-4549-b7a5-\
67f173d326dd"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "1", ",", "0"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "1", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      FractionBox[
       SuperscriptBox["R1", "2"], "4"], "+", 
      FractionBox[
       RowBox[{"97", " ", 
        SuperscriptBox["R1", "4"]}], "64"], "+", 
      FractionBox[
       RowBox[{"14", " ", 
        SuperscriptBox["R1", "5"]}], "3"], "-", 
      RowBox[{
       FractionBox["28", "9"], " ", 
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "13", "-", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["13439", "512"], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}]}], "3"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["8731963", "16384"]}], "-", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         FractionBox[
          RowBox[{"2299", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}]}], "9"], "+", 
         FractionBox[
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{"2", "R1"}], "]"}], "2"]}], "3"], "-", 
         FractionBox[
          RowBox[{"608", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.887477959467601*^9, 3.8874779757402983`*^9}, {
   3.888074443771989*^9, 3.888074446738073*^9}, 3.8880848530697565`*^9, {
   3.8970472671087456`*^9, 
   3.8970472803622403`*^9}},ExpressionUUID->"4e141514-5bcc-497f-b55c-\
13be56768ec9"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "2", ",", "0"}]], "=", "\[InvisibleSpace]", "0"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "2", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{
       FractionBox["17", "120"], 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       FractionBox["218629", "432000"], 
       SuperscriptBox["R1", "4"]}], "-", 
      RowBox[{
       FractionBox["1551366953", "777600000"], 
       SuperscriptBox["R1", "6"]}], "-", 
      RowBox[{
       FractionBox["46", "15"], 
       SuperscriptBox["R1", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2725537", "60750"]}], "+", 
         FractionBox[
          RowBox[{"46", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "5"], "-", 
         RowBox[{
          FractionBox["7958", "225"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["29255612308739", "1119744000000"]}], "-", 
         RowBox[{
          FractionBox["4", "5"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8874787329396267`*^9, 3.8874787461778526`*^9}, {
   3.888074449265422*^9, 3.888074452045848*^9}, 3.888334593568327*^9, {
   3.8970472671117373`*^9, 
   3.8970472803651967`*^9}},ExpressionUUID->"3ee17afd-01f5-4311-87fe-\
030bf6fefebf"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "1", ",", "1"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["R1", "2"]}], "12"], "+", 
      FractionBox[
       RowBox[{"7123", " ", 
        SuperscriptBox["R1", "4"]}], "1728"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["R1", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["2757809", "124416"], "+", 
         RowBox[{
          FractionBox["32", "3"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", "R1"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["4", "27"], 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"468", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "7"]}], "+", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["38926400089", "35831808"], "+", 
          FractionBox[
           RowBox[{"3232", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "27"], "-", 
          RowBox[{
           FractionBox["8516", "27"], 
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"416", " "}], "9"], 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{"2", "R1"}], "]"}], "2"]}], "+", 
          RowBox[{"128", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
       SuperscriptBox["R1", "8"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.8874782231597443`*^9, {3.8874785033644485`*^9, 3.8874785166819954`*^9}, {
   3.8879745129998665`*^9, 3.8879745187568355`*^9}, {3.887974618477289*^9, 
   3.887974636153372*^9}, {3.88797498086267*^9, 3.887974982378821*^9}, {
   3.887975090990328*^9, 3.8879750927390957`*^9}, {3.8879752319643855`*^9, 
   3.8879752833178697`*^9}, {3.8879759283932633`*^9, 
   3.8879759324312744`*^9}, {3.8880744567568445`*^9, 3.88807449800287*^9}, {
   3.8970472671146965`*^9, 
   3.8970472803682213`*^9}},ExpressionUUID->"d71532fe-b98a-4e6f-b7c6-\
2b48bb1beeb2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "2", ",", "1"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "2", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["R1", "2"]}], "40"], "+", 
      FractionBox[
       RowBox[{"13317", " ", 
        SuperscriptBox["R1", "4"]}], "16000"], "-", 
      FractionBox[
       RowBox[{"11527101", " ", 
        SuperscriptBox["R1", "6"]}], "3200000"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["R1", "7"]}], "2"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["12651219027", "512000000"], "+", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}]}], "5"]}], ")"}], 
       SuperscriptBox["R1", "8"]}], "+", 
      RowBox[{
       FractionBox["3", "1000"], 
       RowBox[{"(", 
        RowBox[{"124721", "+", 
         RowBox[{"4500", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"17550", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "9"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.8874785535640416`*^9, {3.887479007920566*^9, 3.8874790199557953`*^9}, 
   3.887974647628765*^9, {3.8880745410244074`*^9, 3.88807454399506*^9}, 
   3.8883333158521805`*^9, 3.888336914768462*^9, {3.8970472671166916`*^9, 
   3.8970472803712144`*^9}},ExpressionUUID->"0e2001a8-bbbf-4325-9d15-\
dea1f53fe20a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "3", ",", "1"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "3", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{
       FractionBox["29", "210"], 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       FractionBox["15452753", "37044000"], 
       SuperscriptBox["R1", "4"]}], "-", 
      RowBox[{
       FractionBox["3418414580981", "3267280800000"], 
       SuperscriptBox["R1", "6"]}], "+", 
      RowBox[{
       FractionBox["1007532451794520457", "230539333248000000"], 
       SuperscriptBox["R1", "8"]}], "+", 
      RowBox[{
       FractionBox["15104", "7875"], 
       SuperscriptBox["R1", "9"]}], "+", 
      RowBox[{
       FractionBox["2048", "7875"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["110104209940053615956851", "3777156435935232000000"], 
         "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "R1"}], "]"}]}], ")"}], 
       SuperscriptBox["R1", "10"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8874810797944045`*^9, 3.887481117468979*^9}, {
   3.8880745462426987`*^9, 3.8880745540249805`*^9}, 3.8883388025098553`*^9, {
   3.897047267119869*^9, 
   3.897047280373208*^9}},ExpressionUUID->"843d72ea-3767-4e17-816e-\
e69229510ae8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "2", ",", "2"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{
       FractionBox["27", "40"], 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       FractionBox["51423", "16000"], 
       SuperscriptBox["R1", "4"]}], "-", 
      RowBox[{
       FractionBox["72333747", "3200000"], 
       SuperscriptBox["R1", "6"]}], "-", 
      RowBox[{
       FractionBox["72", "5"], 
       SuperscriptBox["R1", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["60278884503", "512000000"], "-", 
         RowBox[{
          FractionBox["144", "5"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["9", "50"], 
       RowBox[{"(", 
        RowBox[{"625", "+", 
         RowBox[{"240", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"1008", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "9"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8874777397566204`*^9, 3.88747777279624*^9}, {
   3.887477852888521*^9, 3.8874778542375946`*^9}, {3.8879760211928196`*^9, 
   3.8879760266539774`*^9}, {3.887976083917621*^9, 3.887976103690141*^9}, {
   3.8880745566945343`*^9, 3.8880745606972246`*^9}, 3.8883390703227663`*^9, {
   3.8884057364768105`*^9, 3.8884057402615943`*^9}, {3.8970472671218376`*^9, 
   3.8970472803751717`*^9}},ExpressionUUID->"0c1f4cff-565b-4893-a921-\
03532731af8e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "3", ",", "2"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "3", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{
       FractionBox["13", "42"], 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       FractionBox["1494641", "1481760"], 
       SuperscriptBox["R1", "4"]}], "-", 
      RowBox[{
       FractionBox["79953358309", "26138246400"], 
       SuperscriptBox["R1", "6"]}], "+", 
      RowBox[{
       FractionBox["28963077280351597", "1844314665984000"], 
       SuperscriptBox["R1", "8"]}], "+", 
      RowBox[{
       FractionBox["1472", "315"], 
       SuperscriptBox["R1", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["208041777176487382141", "4647672958279680000"]}], "+", 
         RowBox[{
          FractionBox["512", "315"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.887479164906302*^9, 3.8874791838097734`*^9}, {
   3.888074564585617*^9, 3.8880745681591825`*^9}, 3.8883408379264345`*^9, {
   3.8970472671241584`*^9, 
   3.897047280378502*^9}},ExpressionUUID->"40d0a0c5-b08e-4a00-98fa-\
d68216bd0eef"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"0", ",", "4", ",", "2"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"0", ",", "4", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      FractionBox[
       RowBox[{"95", " ", 
        SuperscriptBox["R1", "2"]}], "504"], "+", 
      FractionBox[
       RowBox[{"17064755", " ", 
        SuperscriptBox["R1", "4"]}], "32006016"], "-", 
      FractionBox[
       RowBox[{"1131998374775", " ", 
        SuperscriptBox["R1", "6"]}], "1016255020032"], "+", 
      FractionBox[
       RowBox[{"471191625451891735", " ", 
        SuperscriptBox["R1", "8"]}], "129072517584224256"], "-", 
      FractionBox[
       RowBox[{"9586279719511045544015", " ", 
        SuperscriptBox["R1", "10"]}], "585472939762041225216"], "-", 
      FractionBox[
       RowBox[{"1480", " ", 
        SuperscriptBox["R1", "11"]}], "1029"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8877187034542527`*^9, 3.887718717154848*^9}, 
   3.8880745702263594`*^9, {3.8970472671261873`*^9, 3.897047280380495*^9}, {
   3.8970832098169904`*^9, 3.897083214693321*^9}, 
   3.8971393418518476`*^9},ExpressionUUID->"c4adef37-7261-41d4-b468-\
83d52f368192"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"1", ",", "0", ",", "0"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"1", ",", "0", ",", "0"}]], "=", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox["R1", "2"]}], "4"], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["R1", "3"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["9791", "64"], "+", 
         RowBox[{"32", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "654", "-", 
         RowBox[{"384", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1408", "3"], 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         FractionBox["1770481", "512"], "-", 
         RowBox[{"3276", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}], "-", 
         RowBox[{"256", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}], "2"]}], "+", 
         RowBox[{"384", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["12560", "3"], 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         FractionBox["116525", "6"], "+", 
         FractionBox[
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "15"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", "21384"}], ")"}], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}], "-", 
         RowBox[{"3840", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}], "2"]}], "+", 
         RowBox[{"5632", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8883369638937693`*^9, 3.88833697184182*^9}, 
   3.888342838819872*^9, {3.8884057619876995`*^9, 3.888405824314907*^9}, {
   3.897047267129204*^9, 
   3.8970472803834996`*^9}},ExpressionUUID->"d4d752df-67f1-492c-8afa-\
64bf40fbe347"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"1", ",", "1", ",", "1"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"1", ",", "1", ",", "1"}]], "=", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{
       FractionBox["21", "8"], 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       FractionBox["4137", "128"], 
       SuperscriptBox["R1", "4"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["R1", "5"]}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["249879", "1024"], "+", 
         RowBox[{"144", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"303", "-", 
         RowBox[{"216", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"1188", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["R1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["951317883", "32768"]}], "-", 
         RowBox[{"3564", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"7884", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}], "+", 
         RowBox[{"1188", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", "R1"}], "]"}], "2"]}], "-", 
         RowBox[{"3888", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8883504845447536`*^9, 3.8883504974958115`*^9}, {
  3.897047267133192*^9, 
  3.8970472803870077`*^9}},ExpressionUUID->"d8b684cb-b2c0-4c41-a759-\
2351bb39c385"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["Re\[Omega]", 
      RowBox[{"1", ",", "2", ",", "2"}]], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["Im\[Omega]", 
      RowBox[{"1", ",", "2", ",", "2"}]], "=", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{
       FractionBox["71", "30"], 
       SuperscriptBox["R1", "2"]}], "+", 
      RowBox[{
       FractionBox["1910399", "108000"], 
       SuperscriptBox["R1", "4"]}], "-", 
      RowBox[{
       FractionBox["44927058551", "194400000"], 
       SuperscriptBox["R1", "6"]}], "-", 
      RowBox[{
       FractionBox["768", "5"], 
       SuperscriptBox["R1", "7"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["685871572615439", "279936000000"], "-", 
         RowBox[{
          FractionBox["2048", "5"], 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "8"]}], "+", 
      RowBox[{
       FractionBox["64", "225"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2880", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "53", "-", 
         RowBox[{"10656", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", "R1"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R1", "9"]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8883522004799976`*^9, 3.8883522275078135`*^9}, {
  3.888405880664562*^9, 3.8884059124287577`*^9}, {3.897047267138156*^9, 
  3.8970472803903055`*^9}},ExpressionUUID->"af7f8139-7901-4661-9cfd-\
6c3b17cd49fa"]
},
WindowSize->{966, 546},
WindowMargins->{{-1032, Automatic}, {-10.5, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f8b35988-9ddc-4d14-b80e-6bb34bd7ffe3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2988, 87, 178, "Input",ExpressionUUID->"19ba7bab-58b9-4549-b7a5-67f173d326dd"],
Cell[3549, 109, 2192, 66, 133, "Input",ExpressionUUID->"4e141514-5bcc-497f-b55c-13be56768ec9"],
Cell[5744, 177, 1781, 53, 131, "Input",ExpressionUUID->"3ee17afd-01f5-4311-87fe-030bf6fefebf"],
Cell[7528, 232, 2534, 71, 133, "Input",ExpressionUUID->"d71532fe-b98a-4e6f-b7c6-2b48bb1beeb2"],
Cell[10065, 305, 1731, 50, 126, "Input",ExpressionUUID->"0e2001a8-bbbf-4325-9d15-dea1f53fe20a"],
Cell[11799, 357, 1458, 42, 162, "Input",ExpressionUUID->"843d72ea-3767-4e17-816e-e69229510ae8"],
Cell[13260, 401, 1835, 51, 85, "Input",ExpressionUUID->"0c1f4cff-565b-4893-a921-03532731af8e"],
Cell[15098, 454, 1483, 43, 85, "Input",ExpressionUUID->"40d0a0c5-b08e-4a00-98fa-d68216bd0eef"],
Cell[16584, 499, 1344, 36, 129, "Input",ExpressionUUID->"c4adef37-7261-41d4-b468-83d52f368192"],
Cell[17931, 537, 2753, 82, 171, "Input",ExpressionUUID->"d4d752df-67f1-492c-8afa-64bf40fbe347"],
Cell[20687, 621, 1960, 60, 124, "Input",ExpressionUUID->"d8b684cb-b2c0-4c41-a759-2351bb39c385"],
Cell[22650, 683, 1617, 48, 124, "Input",ExpressionUUID->"af7f8139-7901-4661-9cfd-6c3b17cd49fa"]
}
]
*)


